On the maximum quartet distance between phylogenetic trees

A conjecture of Bandelt and Dress states that the maximum quartet distance between any two phylogenetic trees on $n$ leaves is at most $(\frac 23 +o(1))\binom{n}{4}$. Using the machinery of flag algebras we improve the currently known bounds regarding this conjecture, in particular we show that the maximum is at most $(0.69 +o(1))\binom{n}{4}$. We also give further evidence that the conjecture is true by proving that the maximum distance between caterpillar trees is at most $(\frac 23 +o(1))\binom{n}{4}$.

==> anc/phylogenetics/Makefile <==
# makefile for building flags

CC=gcc
RM=rm -f
CFLAGS=-O0 -g -Wall -std=gnu89 $(INCLUDES)
INCLUDES=-I.
LIBS=-lm
OBJS=main.o test.o problem.o dt_flags.o dbl_trees.o trees.o sparse.o combinat.o utils.o
TARGET=biology

all: $(TARGET) 

$(TARGET): $(OBJS)
	$(CC) $(LIBS) $^ -o $@

.c.o:
	$(CC) $(CFLAGS) -c $< -o $@

.PHONY: clean

clean:
	$(RM) $(TARGET) $(OBJS)




==> anc/phylogenetics/README <==
Phylogenetic trees flags program.

DEPENDENCIES:
 * C compiler (gcc)
 * GNU make
 * Python 2.7
 * CSDP (https://projects.coin-or.org/Csdp)

INSTALL:
To compile, type:
$ make

To generate the instances of the SDP problems (for t = 8), type:
$ ./biology --size 8

Finally, to round the solution, assuming that python is already installed, type:
$ python scripts/round.py problem.dat

To obtain help, type:
$ ./biology --help

There is an alternative script to generate problem files (for t = 6), namely
$ python scripts/quartets.py 6

CATERPILLAR:
To generate the problem file for the caterpillar trees, type:
$ ./biology --caterpillar --size 6

To get the bound once the problem is genrated, type:
$ csdp problem.dat

A bound of roughly -2/3 should appear at the end of CSDP run,
confirming the proof of bound for caterpillar trees.

There is also another problem that can verify this bound. To
generate the alternative problem file, type:
$ python scripts/caterpillar.py > problem.dat

To get the bound once the problem is genrated, type:
$ csdp problem.dat

A bound of roughly 1/3 should appear at the end of the run.


==> anc/phylogenetics/combinat.c <==
#include <ctype.h>
#include <limits.h>
#include "combinat.h"

/* Precomputed bitset tables. */
 /* Number of bits in a bitset from 0 .. 255 */
const uint bitset_count[256] = {
	0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4,
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5,
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5,
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5,
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5,
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
	4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8
};

 /* First bit (lowest order) in a bitset from 0 .. 255 */
const uint bitset_first[256] = {
	0, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	6, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	7, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	6, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	8, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	6, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	7, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	6, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1,
	5, 1, 2, 1, 3, 1, 2, 1, 4, 1, 2, 1, 3, 1, 2, 1
};


/* Computes the factorial of a number. */
uint factorial(uint n)
{
	uint i, r = 1;
	for(i = 2; i <= n; i++)
		r *= i;
	return r;
}

/* Computes the number of permutations of n elements taking k at a time. */
uint permutations(uint n, uint k)
{
	uint i, r;
	if (k > n)
		return 0;
	r = 1;
	for (i = 1; i <= k; i++, n--)
		r *= n;
	return r;
}


/* Computes the binomial coefficients. */
uint binomial(uint n, uint k)
{
	uint i, r;

	if (k > n)
		return 0;

	if (k > n - k) k = n - k;

	r = 1;
	for (i = 1; i <= k; i++)
		r = (r * (n - i + 1)) / i;
	return r;
}


/* Computes the number of sequences of length k using n symbols
 * with repetition.
 */
uint sequences(uint n, uint k)
{
	uint i, r;

	if (n == 0)
		return 0;

	/* Computes n^k. */
	r = 1;
	i = n;
	while (k != 0) {
		if (k & 1) r *= i;
		i *= i; k >>= 1;
	}
	return r;
}

/* Initializes the identity permutation. */
void id_perm(perm_val *p, uint n, perm_val shift)
{
	uint i;
	for (i = 0; i < n; i++)
		p[i] = (perm_val) (i + shift);
}

/* Auxiliary Function: Reverses a permutation from 'left' to 'right'. */
static void reverse_all(perm_val *p, int left, int right)
{
	int i, j;
	for(i = left, j = right; i < j; i++, j--) {
		perm_val temp = p[i];
		p[i] = p[j];
		p[j] = temp;
	}
}

/* Computes the next permutation in the lexicographic order. */
int next_perm(perm_val *p, uint n)
{
	int k, l;
	perm_val temp;

	if (n == 0)
		return FALSE;

	for (k = n - 2; k >= 0; k--)
		if (p[k] < p[k + 1])
			break;

	if (k < 0) return FALSE;

	for (l = n - 1; l > k; l--)
		if (p[k] < p[l])
			break;

	temp = p[k];
	p[k] = p[l];
	p[l] = temp;
	reverse_all(p, k + 1, n - 1);

	return TRUE;
}

/* Reverses a permutation. */
void rev_perm(perm_val *p, uint n)
{
	if (n > 0)
		reverse_all(p, 0, n - 1);
}

/* Computes the inverse of a permutation.
 * The permutation must be a permutation of the symbols from 0 to n - 1.
 * No validation is performed!
 */
void inv_perm(const perm_val *p, perm_val *inv, uint n)
{
	uint i;
	for (i = 0; i < n; i++)
		inv[p[i]] = i;
}


/* Multiplies two permutations by composing perm1 and perm2.
 * The permutations involved in this multiplication must be a permutations of
 * the symbols from 0 to n - 1 and again, no validation is performed.
 */
void mult_perm(const perm_val *p1, const perm_val *p2, perm_val *out, uint n)
{
	uint i;
	for (i = 0; i < n; i++)
		out[i] = p1[p2[i]];
}

/* Encodes a permutation as an integer (using Lehmer codes) */
uint enc_perm(const perm_val *p, uint n)
{
	uint i, j, inv, code = 0;
	for (i = 0; i + 1 < n; i++) {
		inv = 0;
		for (j = i + 1; j < n; j++)
			if (p[j] < p[i])
				inv++;
		code = code * (n - i) + inv;
	}
	return code;
}

/* Extracts a sub-permutation. */
void sub_perm(const perm_val *p, comb selected,
	      perm_val *temp, perm_val *out, uint n)
{
	uint i, j;

	for (i = 0; i < n; i++)
		temp[i] = 0;

	for (i = 0; i < n; i++) {
		if (SET_HAS_ELEMENT(selected, i)) {
			temp[p[i]] = 1;
		}
	}

	j = 0;
	for (i = 0; i < n; i++) {
		if (temp[i] == 1) {
			temp[i] = j++;
		}
	}

	j = 0;
	for (i = 0; i < n; i++) {
		if (SET_HAS_ELEMENT(selected, i)) {
			out[j++] = temp[p[i]];
		}
	}
}

/*
 * twiddle - generate all combinations of k elements drawn without replacement
 * from a set of n elements.  This routine may be used in two ways:
 * (0) To generate all combinations of k out of n objects, let a[0..n-1]
 *     contain the objects, and let c[0..k-1] initially be the combination
 *     a[n-k..n-1].  While twiddle(&x, &y, &z, p) is false, set c[z] = a[x] to
 *     produce a new combination.
 * (1) To generate all sequences of 0's and 1's containing k 1's, let
 *     b[0..n-k-1] = 0 and b[n-k..n-1] = 1.  While twiddle(&x, &y, &z, p) is
 *     false, set b[x] = 1 and b[y] = 0 to produce a new sequence.
 * In either of these cases, the array p[0..n+1] should be initialised as
 * follows:
 *   p[0] = n+1
 *   p[1..n-k] = 0
 *   p[n-k+1..n] = 1..k
 *   p[n+1] = -2
 *   if k=0 then p[1] = 1
 * In this implementation, this initialisation is accomplished by calling
 * init_twiddle(n, k, p), where p points to an array of n+2 ints.
 *
 * Coded by Matthew Belmonte <mkb4@Cornell.edu>, 23 March 1996.
 * This implementation Copyright (c) 1996 by Matthew Belmonte.
 * Permission for use and distribution is hereby granted, subject to the
 * restrictions that this copyright notice and reference list be included
 * in its entirety, and that any and all changes made to the program be
 * clearly noted in the program text.
 *
 * This software is provided 'as is', with no warranty, express or implied,
 * including but not limited to warranties of merchantability or fitness for
 * a particular purpose.  The user of this software assumes liability for any
 * and all damages, whether direct or consequential, arising from its use.
 * The author of this implementation will not be liable for any such damages.
 *
 * Reference:
 *
 * Phillip J Chase, `Algorithm 382: Combinations of M out of N Objects [G6]',
 * Communications of the Association for Computing Machinery 13:6:368 (1970).
 *
 * The returned indices x, y, and z in this implementation are decremented
 * by 1, in order to conform to the C language array reference convention.
 * Also, the parameter 'done' has been replaced with a Boolean return value.
 */
static int twiddle(int *x, int *y, int *z, int *p)
{
	register int i, j, k;

	j = 1;
	while (p[j] <= 0)
		j++;

	if (p[j - 1] == 0) {
		for(i = j - 1; i != 1; i--)
			p[i] = -1;
		p[j] = 0;
		*x = *z = 0;
		p[1] = 1;
		*y = j - 1;
	} else {
		if (j > 1)
			p[j - 1] = 0;

		do {
			j++;
		} while (p[j] > 0);

		k = j - 1;
		i = j;
		while (p[i] == 0)
			p[i++] = -1;

		if (p[i] == -1) {
			p[i] = p[k];
			*z = p[k] - 1;
			*x = i - 1;
			*y = k - 1;
			p[k] = -1;
		} else {
			if (i == p[0]) {
				return 1;
			} else {
				p[j] = p[i];

				*z = p[i] - 1;
				p[i] = 0;
				*x = j - 1;
				*y = i - 1;
			}
		}
	}
	return 0;
}

/* Starts the `p' array for twiddle */
static void init_twiddle(uint n, uint k, int *p)
{
	uint i;

	p[0] = n + 1;
	for (i = 1; i < n - k + 1; i++)
		p[i] = 0;

	while (i < n + 1) {
		p[i] = i + k - n;
		i++;
	}

	p[n + 1] = -2;
	if (k == 0)
		p[1] = 1;
}


/* Starts a new combination iterator of n elements, choosing k elements from
 * the symbol list (0, 1, ..., n - 1). The first combination consists of the
 * last k numbers (n - k, ..., n - 1).
 */
void init_comb_iter(comb_iter *it, uint n, uint k)
{
	it->c = (1 << n) - (1 << (n - k));
	init_twiddle(n, k, (int *) it->temp);
}

/* Computes the next combination. */
int next_comb(comb_iter *it)
{
	int x, y, z;
	if (it->c == 0)
		return FALSE;
	if (twiddle(&x, &y, &z, (int *) it->temp))
		return FALSE;
	it->c = (it->c | (1 << x)) & (~(1 << y));
	return TRUE;
}

/* Extends and inverts a combination to a permutation.
 * The combination symbols should be the symbols from 0 to n - 1.
 * For instance, if the combination selected was a_1 < a_2 < ... < a_k,
 * chosen among the numbers 0, 1, ..., n - 1, then the resulting
 * permutation p will satisfy p[a_i] = i for all i = 1, ..., k.
 */
void comb_to_perm(perm_val *p, uint n, comb c)
{
	uint i, j;

	for (i = 0; i < n; i++)
		p[i] = -1;

	i = j = 0;
	while (c > 0) {
		if (c & 1)
			p[j] = i++;
		c >>= 1;
		j++;
	}

	for (j = 0; j < n; j++)
		if (p[j] == -1)
			p[j] = i++;
}

/* Extends a combination to a permutation.
 * The combination symbols should be the symbols from 0 to n - 1.
 * For instance, if the combination selected was a_1 < a_2 < ... < a_k,
 * chosen among the numbers 0, 1, ..., n - 1, then the resulting
 * permutation p will satisfy p[i] = a_i for all i = 1, ..., k.
 */
void comb_to_perm2(perm_val *p, uint n, comb c)
{
	uint i1, i2, j;

	i1 = 0;
	i2 = SET_COUNT(c);
	for (j = 0; j < n; j++) {
		if (c & (1 << j)) {
			p[i1++] = j;
		} else {
			p[i2++] = j;
		}
	}
}

/* Applies a permutation to a combination. */
comb permute_comb(comb c, const perm_val *p)
{
	comb out = 0;
	uint i;

	i = 0;
	while (c > 0) {
		if (c & 1)
			out |= (1 << p[i]);
		c >>= 1; i++;
	}

	return out;
}

/* Creates a sequence of n values of val. */
void first_seq(seq_val *s, uint n, seq_val val)
{
	uint i;
	for (i = 0; i < n; i++)
		s[i] = val;
}

/* Computes the next sequence in the co-lexicographic order
 * (first element changes faster).
 */
int next_seq(seq_val *s, uint n, seq_val max_val, seq_val min_val)
{
	uint i;
	for (i = 0; i < n; i++) {
		if (++s[i] > max_val) {
			s[i] = min_val;
		} else return TRUE;
	}
	return FALSE;
}

/* To compare (lexicographically) sequences of a given size. */
int cmp_seq(const seq_val *s1, const seq_val *s2, uint n)
{
	uint i;
	for(i = 0; i < n; i++)
		if (s1[i] != s2[i])
			return (s1[i] < s2[i]) ? -1 : 1;
	return 0;
}


==> anc/phylogenetics/combinat.h <==
#ifndef __COMBINAT_H
#define __COMBINAT_H

#include <stdio.h>

/* -------------------------------------------------------------------
 *  Constants
 * -------------------------------------------------------------------
 */
/* Limits the maximum of some structures used by this file. */
#define MAX_SET_SIZE		32
#define MAX_N			10
#if MAX_N > MAX_SET_SIZE
#  error "MAX_N should not be greater than MAX_SET_SIZE"
#endif

/* Basic boolean values. */
#ifndef TRUE
#define TRUE 1
#endif

#ifndef FALSE
#define FALSE 0
#endif

/* Represents an empty set. */
#define EMPTY_SET 0

/* Unsigned integer types */
typedef unsigned char	uchar;
typedef unsigned short	ushort;
typedef unsigned int	uint;
typedef unsigned long	ulong;

/* -------------------------------------------------------------------
 *  Structures and types
 * -------------------------------------------------------------------
 */
typedef unsigned long	bitset;		/* A bit set */
typedef int		perm_val;	/* Permutation value */
typedef int		seq_val;	/* Sequence value */
typedef bitset		comb;		/* Combination type */

/* Iterator for the combinations */
typedef struct {
	comb c;
	int temp[MAX_N + 2];
} comb_iter;


/* -------------------------------------------------------------------
 *  Global variables
 * -------------------------------------------------------------------
 */

/* Precomputed bitset tables. */

/* Number of bits in a bitset from 0 .. 255 */
extern const uint bitset_count[256];

/* First bit (lowest order) in a bitset from 0 .. 255 */
extern const uint bitset_first[256];


/* -------------------------------------------------------------------
 *  Functions
 * -------------------------------------------------------------------
 */

/* Computes the factorial of a number. */
uint factorial(uint n);

/* Computes the number of permutations of n elements taking k at a time. */
uint permutations(uint n, uint k);

/* Computes the binomial coefficients. */
unsigned int binomial(uint n, uint k);

/* Computes the number of sequences of length k using n symbols
 * with repetition.
 */
unsigned int sequences(uint n, uint k);

/* Creates the (shifted) identity permutation. */
void id_perm(perm_val *p, uint n, perm_val shift);

/* Computes the next permutation in the lexicographic order. */
int next_perm(perm_val *p, uint n);

/* Reverses a permutation. */
void rev_perm(perm_val *p, uint n);

/* Computes the inverse of a permutation.
 * The permutation must be a permutation of the symbols from 0 to n - 1.
 * No validation is performed!
 */
void inv_perm(const perm_val *p, perm_val *inv, uint n);

/* Multiplies two permutations by composing perm1 and perm2.
 * The permutations involved in this multiplication must be a permutations of
 * the symbols from 0 to n - 1 and again, no validation is performed.
 */
void mult_perm(const perm_val *p1, const perm_val *p2, perm_val *out, uint n);

/* Encodes a permutation as an integer (using Lehmer codes) */
uint enc_perm(const perm_val *p, uint n);

/* Extracts a sub-permutation. */
void sub_perm(const perm_val *p, comb selected,
	      perm_val *temp, perm_val *out, uint n);

/* Starts a new combination iterator of n elements, choosing k elements from
 * the symbol list (0, 1, ..., n - 1). The first combination consists of the
 * last k numbers (n - k, ..., n - 1).
 */
void init_comb_iter(comb_iter *it, uint n, uint k);

/* Computes the next combination. */
int next_comb(comb_iter *it);

/* Extends and inverts a combination to a permutation.
 * The combination symbols should be the symbols from 0 to n - 1.
 * For instance, if the combination selected was a_1 < a_2 < ... < a_k,
 * chosen among the numbers 0, 1, ..., n - 1, then the resulting
 * permutation p will satisfy p[a_i] = i for all i = 1, ..., k.
 */
void comb_to_perm(perm_val *p, uint n, comb c);

/* Extends a combination to a permutation.
 * The combination symbols should be the symbols from 0 to n - 1.
 * For instance, if the combination selected was a_1 < a_2 < ... < a_k,
 * chosen among the numbers 0, 1, ..., n - 1, then the resulting
 * permutation p will satisfy p[i] = a_i for all i = 1, ..., k.
 */
void comb_to_perm2(perm_val *p, uint n, comb c);

/* Applies a permutation to a combination */
comb permute_comb(comb c, const perm_val *p);

/* Creates a sequence of n copies of val. */
void first_seq(seq_val *s, uint n, seq_val val);

/* Computes the next sequence in the co-lexicographic order
 * (first element changes faster).
 */
int next_seq(seq_val *s, uint n, seq_val max_val, seq_val min_val);

/* To compare (lexicographically) sequences of a given size. */
int cmp_seq(const seq_val *s1, const seq_val *s2, uint n);

/* -------------------------------------------------------------------
 *  Macro functions
 * -------------------------------------------------------------------
 */

/* Macros to iterate over all subsets of a set of given size. */
#define NEXT_SET(bs) ((bs) + 1)
#define LAST_SET(bs, n) ((bs) == (1 << (n)))

/* Basic set operations. */
#define SET_IS_EMPTY(bs) ((bs) == EMPTY_SET)
#define SET_HAS_ELEMENT(bs, i) ((bs) & (1 << (i)))
#define SET_ADD_ELEMENT(bs, i) ((bs) | (1 << (i)))
#define SET_REMOVE_ELEMENT(bs, i) ((bs) & (~(1 << (i))))
#define SET_FLIP_ELEMENT(bs, i) ((bs) ^ (1 << (i)))

#define SET_COMPLEMENT(bs, n) ((bs) ^ ((1 << (n)) - 1))
#define SET_INTERSECTION(bs1, bs2) ((bs1) & (bs2))
#define SET_UNION(bs1, bs2) ((bs1) | (bs2))
#define SET_DIFFERENCE(bs1, bs2) ((bs1) ^ ((bs1) & (bs2)))
#define SET_SYMDIFF(bs1, bs2) ((bs1) ^ (bs2))

#define SET_COUNT(bs) (bitset_count[((bs)>>24)&0xFF] \
	+bitset_count[(bs)>>16&0xFF]+bitset_count[((bs)>>8)&0xFF] \
	+bitset_count[(bs)&0xFF])
#define SET_FIRST(bs) ((bs)&(0xFFFFUL)?((bs)&(0xFFUL) ? \
	bitset_first[(bs)&0xFF] : 8+bitset_first[((bs)>>8)&0xFF]) \
	: ((bs)&(0xFF0000UL) ? 16+bitset_first[((bs)>>16)&0xFF] : \
	24+bitset_first[((bs)>>24) & 0xFF]))


#endif /* __COMBINAT_H */


==> anc/phylogenetics/dbl_trees.c <==
#include <stdio.h>
#include <string.h>

#include "utils.h"
#include "combinat.h"
#include "trees.h"
#include "dbl_trees.h"

/* Structure to represent a canonical double ternary tree
 * In this representation, we store the tree itself (with
 * the canonical sigma) together with the list of all its
 * automorphisms. The automorphisms is stored inside the
 * buffer autobuf in a contiguous vector of size n * num_auto,
 * where n is the number of leaves in the double tree.
 */
struct dbl_tree_canon {
	struct dbl_tree dt;	/* The tree itself */
	uint auto_index;	/* The index inside autobuf */
	uint num_auto;		/* The number of automorphisms */
};

/* A entry in the map dt_iso, which maps each double tree dt
 * to its canonical form can. We also store which automorphism
 * of the first tree (dt->t1) is needed in order to transform
 * dt into can.
 */
struct dbl_tree_iso {
	uint can_index;		/* The index inside canbuf */
	uint p1_index;			/* Index of the automorphism of t1 */
};

/* Structure used to cache the results of the dbl_tree_subtree
 * function. It is an entry in the subtree map `submap'.
 * We also store which permutation should be applied to the
 * labels of the resulting subtree in order to produce its
 * canonical representation.
 */
struct dbl_tree_sub {
	uint sub_can_index;	/* The index inside canbuf */
	uint p_index;		/* The index inside autobuf */
};

/* The map from dbl_trees to their canonical representation */
static struct dbl_tree_iso *dt_iso;

/* A buffer to store all the canonical double trees */
static struct dbl_tree_canon *canbuf;
static struct var_buffer vcanbuf;

/* A buffer to store automorphisms/permutations */
static perm_val *autobuf;
static struct var_buffer vautobuf;

/* A buffer to store the list of all double ternary trees */
static uint *dtbuf;
static struct var_buffer vdtbuf;

/* A cache for the subtrees */
static struct dbl_tree_sub *submap;
static struct var_buffer vsubmap;

/* List containing all the double ternary trees by their size */
static uint dt_by_size[MAX_TREE_SIZE + 1];
static uint num_dt_by_size[MAX_TREE_SIZE + 1];

/* Initializes the module. */
void dbl_trees_start(void)
{
	size_t size;
	uint i;

	size = factorial(MAX_TREE_SIZE);
	size *= MAX_TREE_TYPE * MAX_TREE_TYPE;
	size *= sizeof(struct dbl_tree_iso);

	dt_iso = xmalloc(size);
	memset(dt_iso, 0, size);

	var_buffer_init(&vcanbuf, (void **) &canbuf,
			sizeof(struct dbl_tree_canon), FALSE);
	var_buffer_init(&vautobuf, (void **) &autobuf,
			sizeof(uint), FALSE);
	var_buffer_init(&vdtbuf, (void **) &dtbuf,
			sizeof(uint), FALSE);
	var_buffer_init(&vsubmap, (void **) &submap,
			sizeof(struct dbl_tree_sub), TRUE);

	for (i = 0; i <= MAX_TREE_SIZE; i++) {
		num_dt_by_size[i] = 0;
	}

	/* Precompute the double trees */
	for (i = 0; i <= MAX_TREE_SIZE; i++) {
		dbl_trees_total(i);
	}
}

/* Cleans-up any resource used by the module. */
void dbl_trees_stop(void)
{
	uint i;

	xfree(dt_iso);
	dt_iso = NULL;

	var_buffer_destroy(&vcanbuf);
	var_buffer_destroy(&vautobuf);
	var_buffer_destroy(&vdtbuf);
	var_buffer_destroy(&vsubmap);

	for (i = 0; i <= MAX_TREE_SIZE; i++) {
		num_dt_by_size[i] = 0;
	}
}

/* Returns the size of a double ternary tree. */
uint dbl_tree_size(const struct dbl_tree *dt)
{
	return tree_size(dt->t1);
}

/* Function to compute the index of a double tree in the dt_iso map */
static uint compute_index(enum tree_type t1, enum tree_type t2,
			  const perm_val *sigma)
{
	uint size, code;
	size = tree_size(t1);
	code = enc_perm(sigma, size);
	code = code * MAX_TREE_TYPE + t1;
	code = code * MAX_TREE_TYPE + t2;
	return code;
}

/* Writes a string representation of a double tree into the buffer
 * The return value is the number of characters written.
 */
int dbl_tree_str(const struct dbl_tree *dt, char *str)
{
	uint i, n;
	int s;

	n = dbl_tree_size(dt);
	s = sprintf(str, "DT[%s, %s, (",
		    tree_name(dt->t1), tree_name(dt->t2));
	for (i = 0; i < n; i++) {
		if (i != 0)
			s += sprintf(&str[s], ", ");
		s += sprintf(&str[s], "%d", dt->sigma[i]);
	}
	s += sprintf(&str[s], ")]");
	return s;
}

/* Used by dbl_tree_canonical to compute the canonical
 * representation of a double ternary tree.
 */
static void compute_canonical(const struct dbl_tree *dt)
{
	perm_val temp1[MAX_TREE_SIZE], temp2[MAX_TREE_SIZE];
	const perm_val *aut1, *aut2;
	struct dbl_tree_canon *can;
	uint num_aut1, num_aut2;
	uint i, j, n;

	n = dbl_tree_size(dt);

	can = var_buffer_grow(&vcanbuf, 1);

	can->dt = *dt;
	can->dt.can_index = vcanbuf.length; /* 1-based index */
	can->num_auto = 0;
	can->auto_index = vautobuf.length;

	num_aut1 = tree_automorphisms(dt->t1, &aut1);
	num_aut2 = tree_automorphisms(dt->t2, &aut2);

	for (i = 0; i < num_aut1; i++)
		for (j = 0; j < num_aut2; j++) {
			mult_perm(&aut2[j * n], dt->sigma, temp1, n);
			mult_perm(temp1, &aut1[i * n], temp2, n);

			if (cmp_seq((seq_val *) temp2,
				    (seq_val *) can->dt.sigma, n) < 0) {
				memcpy(can->dt.sigma, temp2,
				       n * sizeof(perm_val));
			}
		}

	for (i = 0; i < num_aut1; i++)
		for (j = 0; j < num_aut2; j++) {
			uint index;
			mult_perm(&aut2[j * n], can->dt.sigma, temp1, n);
			mult_perm(temp1, &aut1[i * n], temp2, n);

			if (cmp_seq((seq_val *) temp2,
				    (seq_val *) can->dt.sigma, n) == 0) {
				uint *autoptr;
				autoptr = var_buffer_grow(&vautobuf, 1);
				autoptr[0] = i;
				can->num_auto++;
			}

			index = compute_index(dt->t1, dt->t2, temp2);
			if (dt_iso[index].can_index == 0 ||
			    dt_iso[index].p1_index > i) {
				dt_iso[index].p1_index = i;
			}

			dt_iso[index].can_index = can->dt.can_index;
		}
}

/* Function to retrieve the canonical form of a dbl_tree.
 * The parameter `dt' serves as both input and output of the function.
 * In addition, if provided, the paramter `p1' stores the permutation
 * that was applied to the first tree dt->t1 in order to obtain
 * the canonical form.
 * NOTE: Always use this function before any other on `dt'.
 */
void dbl_tree_canonical(struct dbl_tree *dt, const perm_val **p1)
{
	const struct dbl_tree_iso *iso;
	const struct dbl_tree_canon *can;
	uint n, index;

	n = dbl_tree_size(dt);
	index = compute_index(dt->t1, dt->t2, dt->sigma);
	if (dt_iso[index].can_index == 0)
		compute_canonical(dt);
	iso = &dt_iso[index];
	can = &canbuf[iso->can_index - 1];

	dt->can_index = iso->can_index;
	memcpy(dt->sigma, can->dt.sigma, n * sizeof(perm_val));
	if (p1 != NULL) {
		const perm_val *aut;
		tree_automorphisms(dt->t1, &aut);
		*p1 =  &aut[n * iso->p1_index];
	}
}

/* Returns the number of automorphism of a dbl_tree. */
uint dbl_tree_num_auto(const struct dbl_tree *dt)
{
	const struct dbl_tree_canon *can;

	if (dt->can_index == 0)
		return 0;

	can = &canbuf[dt->can_index - 1];
	return can->num_auto;
}

/* Retrieves an automorphism of a double tree by its index. */
void dbl_tree_auto(const struct dbl_tree *dt, uint index, perm_val *out)
{
	const struct dbl_tree_canon *can;
	const perm_val *aut;
	uint k, n;

	if (dt->can_index == 0)
		return;

	n = dbl_tree_size(dt);
	can = &canbuf[dt->can_index - 1];

	tree_automorphisms(dt->t1, &aut);
	k = autobuf[can->auto_index + index];
	memcpy(out, &aut[k * n], n * sizeof(uint));
}

/* Auxiliary function that performs the computation of a subtree.
 * It stores the result of the computation in the subtree map `submap'
 * for later use.
 */
static void compute_subtree(const struct dbl_tree *dt, comb sel)
{
	struct dbl_tree sub;
	const perm_val *sp1;
	perm_val p1[MAX_TREE_SIZE], p2[MAX_TREE_SIZE];
	perm_val sel_map[MAX_TREE_SIZE], aux_map[MAX_TREE_SIZE];
	perm_val invp1[MAX_TREE_SIZE], *out_p1;
	enum tree_type small1, small2;
	comb sel_sigma;
	uint i, n, k, index;

	n = dbl_tree_size(dt);
	k = SET_COUNT(sel);
	sel_sigma = permute_comb(sel, dt->sigma);
	comb_to_perm(aux_map, n, sel_sigma);
	comb_to_perm2(sel_map, n, sel);

	small1 = tree_subtree(dt->t1, sel, p1);
	small2 = tree_subtree(dt->t2, sel_sigma, p2);

	inv_perm(p1, invp1, k);

	sub.t1 = small1;
	sub.t2 = small2;
	for (i = 0; i < k; i++) {
		sub.sigma[i] = p2[aux_map[dt->sigma[sel_map[invp1[i]]]]];
	}

	dbl_tree_canonical(&sub, &sp1);

	/* Let's cache the result of the computation */
	index = ((dt->can_index - 1) << MAX_TREE_SIZE) + sel;
	var_buffer_ensure(&vsubmap, index, TRUE);

	submap[index].sub_can_index = sub.can_index;
	submap[index].p_index = vautobuf.length;

	out_p1 = var_buffer_grow(&vautobuf, k);
	mult_perm(sp1, p1, out_p1, k);
}

/* Retrieves a subtree of a dbl_tree.
 * The parameter `sel' selects which labeled leaves should be included.
 * The parameter `out_p1' is optional and, if provided, it receives
 * the permutation that should be applied to obtain the canonical
 * subtree.
 */
void dbl_tree_subtree(const struct dbl_tree *dt, comb sel,
		      struct dbl_tree *sub, perm_val *out_p1)
{
	const struct dbl_tree_canon *can;
	uint index;

	index = ((dt->can_index - 1) << MAX_TREE_SIZE) + sel;
	var_buffer_ensure(&vsubmap, index, TRUE);

	if (submap[index].sub_can_index == 0) {
		compute_subtree(dt, sel);
	}

	can = &canbuf[submap[index].sub_can_index - 1];
	*sub = can->dt;

	if (out_p1) {
		uint k = dbl_tree_size(sub);
		memcpy(out_p1, &autobuf[submap[index].p_index],
		       k * sizeof(perm_val));
	}
}

/* Computes the density of `sub' inside `dt'. */
double dbl_tree_density(const struct dbl_tree *dt,
			const struct dbl_tree *sub)
{
	double num, den;
	comb_iter it;
	uint n, k;

	num = den = 0;
	n = dbl_tree_size(dt);
	k = dbl_tree_size(sub);

	init_comb_iter(&it, n, k);
	do {
		struct dbl_tree tmp;

		den = den + 1;
		dbl_tree_subtree(dt, it.c, &tmp, NULL);

		if (tmp.t1 != sub->t1 || tmp.t2 != sub->t2)
			continue;

		if (memcmp(tmp.sigma, sub->sigma,
			   k * sizeof(perm_val)) == 0) {
			num = num + 1;
		}
	} while (next_comb(&it));

	return num / den;
}

/* Lists all double ternary trees with given t1 and t2. */
static void compute_dbl_trees(enum tree_type t1, enum tree_type t2)
{
	perm_val p[MAX_TREE_SIZE];
	struct dbl_tree dt;
	uint n;

	dt.t1 = t1;
	dt.t2 = t2;

	n = tree_size(t1);
	id_perm(p, n, 0);
	do {
		memcpy(dt.sigma, p, n * sizeof(perm_val));
		dbl_tree_canonical(&dt, NULL);
		if (memcmp(dt.sigma, p, n * sizeof(perm_val)) == 0) {
			uint *dtptr;
			dtptr = var_buffer_grow(&vdtbuf, 1);
			dtptr[0] = dt.can_index;
			num_dt_by_size[n]++;
		}
	} while (next_perm(p, n));
}

/* Lists all double ternary trees by size. */
static void compute_dbl_trees_by_size(uint size)
{
	enum tree_type t1, t2, types[MAX_TREE_TYPE];
	uint i, j, num_types;

	dt_by_size[size] = vdtbuf.length;
	num_types = trees_by_size(size, types);
	for (i = 0; i < num_types; i++) {
		t1 = types[i];
		for (j = 0; j < num_types; j++) {
			t2 = types[j];
			compute_dbl_trees(t1, t2);
		}
	}
}

/* Returns the total number of double ternary trees of a given size. */
uint dbl_trees_total(uint size)
{
	if (num_dt_by_size[size] == 0) {
		compute_dbl_trees_by_size(size);
	}

	return num_dt_by_size[size];
}

/* Returns a dbl_tree of a given size by its index in the list of
 * all trees of that size.
 */
void dbl_trees_get(uint size, uint index, struct dbl_tree *out)
{
	const struct dbl_tree_canon *can;
	uint k;

	if (num_dt_by_size[size] == 0) {
		compute_dbl_trees_by_size(size);
	}

	k = dtbuf[dt_by_size[size] + index];
	can = &canbuf[k - 1];

	*out = can->dt;
}


==> anc/phylogenetics/dbl_trees.h <==
#ifndef __DBL_TREES_H
#define __DBL_TREES_H

#include "combinat.h"
#include "trees.h"

/* Structure representing a double ternary tree */
struct dbl_tree {
	enum tree_type t1, t2;
	perm_val sigma[MAX_TREE_SIZE];
	uint can_index;		/* Canonical index (leave it blank) */
};

/* Initializes the module. */
void dbl_trees_start(void);

/* Cleans-up any resource used by the module. */
void dbl_trees_stop(void);

/* Returns the size of a double ternary tree. */
uint dbl_tree_size(const struct dbl_tree *dt);

/* Writes a string representation of a double tree into the buffer
 * The return value is the number of characters written.
 */
int dbl_tree_str(const struct dbl_tree *dt, char *str);

/* Function to retrieve the canonical form of a dbl_tree.
 * The parameter `dt' serves as both input and output of the function.
 * In addition, if provided, the paramter `p1' stores the permutation
 * that was applied to the first tree dt->t1 in order to obtain
 * the canonical form.
 * NOTE: Always use this function before any other on `dt'.
 */
void dbl_tree_canonical(struct dbl_tree *dt, const perm_val **p1);

/* Returns the number of automorphism of a dbl_tree. */
uint dbl_tree_num_auto(const struct dbl_tree *dt);

/* Retrieves an automorphism of a double tree by its index. */
void dbl_tree_auto(const struct dbl_tree *dt, uint index, perm_val *out);

/* Retrieves a subtree of a dbl_tree.
 * The parameter `sel' selects which labeled leaves should be included.
 * The parameter `out_p1' is optional and, if provided, it receives
 * the permutation that should be applied to obtain the canonical
 * subtree.
 */
void dbl_tree_subtree(const struct dbl_tree *dt, comb sel,
		      struct dbl_tree *sub, perm_val *out_p1);

/* Computes the density of `sub' inside `dt'. */
double dbl_tree_density(const struct dbl_tree *dt,
			const struct dbl_tree *sub);

/* Returns the total number of double ternary trees of a given size. */
uint dbl_trees_total(uint size);

/* Returns a dbl_tree of a given size by its index in the list of
 * all trees of that size.
 */
void dbl_trees_get(uint size, uint index, struct dbl_tree *out);

#endif /* __DBL_TREES_H */


==> anc/phylogenetics/dt_flags.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "utils.h"
#include "combinat.h"
#include "dbl_trees.h"
#include "sparse.h"
#include "dt_flags.h"


/* Normalize the denominators in the average and product functions */
static int flags_normalize = TRUE;


/* Configures the normalization parameter.
 * If set to TRUE, then the product and average functions
 * returns their actual values, but if set to FALSE, the
 * value returned is multiplied by a uniform scaling
 * factor to make the result integer.
 */
int dt_flags_normalize(int normalize)
{
	int previous = flags_normalize;
	flags_normalize = normalize;
	return previous;
}

/* Returns the size of a flag. */
uint dt_flag_size(const struct dt_flag *f)
{
	return dbl_tree_size(&f->dt);
}

/* Returns the size of the type of the flag. */
uint dt_flag_typesize(const struct dt_flag *f)
{
	return f->num_labels;
}

/* Writes a string representation of a double tree flag into the buffer
 * The return value is the number of characters written.
 */
int dt_flag_str(const struct dt_flag *f, char *str)
{
	uint i;
	int s;

	s = sprintf(str, "FL[");
	s += dbl_tree_str(&f->dt, &str[s]);
	s += sprintf(&str[s], ", (");
	for (i = 0; i < f->num_labels; i++) {
		if (i != 0)
			s += sprintf(&str[s], ", ");
		s += sprintf(&str[s], "%d", f->labels[i]);
	}
	s += sprintf(&str[s], ")]");
	return s;
}

/* Function to retrieve the canonical form of a dt_flag.
 * The parameter `f' serves as both input and output of the function.
 * NOTE: Always use this function before any other on `f'.
 */
void dt_flag_canonical(struct dt_flag *f)
{
	uint i, k, n, val, num_auto;
	perm_val best_aut[MAX_TREE_SIZE];
	comb sel;

	f->num_auto = 0;
	num_auto = dbl_tree_num_auto(&f->dt);
	n = dt_flag_size(f);

	id_perm(best_aut, n, 0);
	for (i = 0; i < num_auto; i++) {
		perm_val aut[MAX_TREE_SIZE];
		int is_auto = TRUE;

		dbl_tree_auto(&f->dt, i, aut);
		for (k = 0; k < f->num_labels; k++) {
			val = f->labels[k];
			if (aut[val] != val) {
				is_auto = FALSE;
				break;
			}
		}

		if (is_auto) {
			f->num_auto++;
		} else {
			for (k = 0; k < f->num_labels; k++) {
				uint c1, c2;

				val = f->labels[k];
				c1 = aut[val];
				c2 = best_aut[val];

				if (c1 > c2) {
					break;
				} else if (c1 == c2) {
					continue;
				}

				memcpy(best_aut, aut, n * sizeof(perm_val));
				break;
			}
		}
	}

	sel = 0;
	for (k = 0; k < f->num_labels; k++) {
		val = f->labels[k];
		f->labels[k] = best_aut[val];
		sel = SET_ADD_ELEMENT(sel, f->labels[k]);
	}

	dbl_tree_subtree(&f->dt, sel, &f->type, NULL);
}

/* Return the average of this flag. */
double dt_flag_average(const struct dt_flag *f)
{
	double num, den;
	uint n, k;

	if (flags_normalize) {
		n = dt_flag_size(f);
		k = dt_flag_typesize(f);
		den = f->num_auto * permutations(n, k);
	} else {
		den = f->num_auto;
	}

	num = dbl_tree_num_auto(&f->dt);
	return num / den;
}

/* Retrieves a subflag of a dt_flag.
 * The parameter `sel' selects which leaves should be included,
 * besides the leaves from the type.
 * The parameter `sub' receives the subflag.
 */
void dt_flag_subflag(const struct dt_flag *f, comb sel, struct dt_flag *sub)
{
	perm_val tmp1[MAX_TREE_SIZE], tmp2[MAX_TREE_SIZE];
	uint i, n;
	comb un;

	n = dt_flag_size(f);
	sub->num_labels = f->num_labels;

	un = sel;
	for (i = 0; i < f->num_labels; i++) {
		un = SET_ADD_ELEMENT(un, f->labels[i]);
	}

	comb_to_perm(tmp1, n, un);
	dbl_tree_subtree(&f->dt, un, &sub->dt, tmp2);
	for (i = 0; i < f->num_labels; i++) {
		sub->labels[i] = tmp2[tmp1[f->labels[i]]];
	}

	dt_flag_canonical(sub);
}

/* Initializes a flag list matrix. */
void dt_flag_list_init(struct dt_flag_list *list)
{
	var_buffer_init(&list->vflags, (void **) &list->flags,
			sizeof(struct dt_flag), FALSE);
}

static int compare_flags(const void *p1, const void *p2)
{
	const struct dt_flag *f1 = p1;
	const struct dt_flag *f2 = p2;
	int i1, i2;

	i1 = (int) f1->type.can_index;
	i2 = (int) f2->type.can_index;
	if (i1 == i2) {
		i1 = (int) f1->dt.can_index;
		i2 = (int) f2->dt.can_index;
		if (i1 == i2) {
			return cmp_seq(f1->labels, f2->labels,
				       f1->num_labels);
		}
	}
	return i1 - i2;
}

/* Consolidate the entries inside a flag_list
 * That means sorting the entries.
 */
void dt_flag_list_consolidate(struct dt_flag_list *list)
{
	qsort(list->flags, list->vflags.length,
	      sizeof(struct dt_flag), &compare_flags);
}

/* Frees all the resources used by the flag list. */
void dt_flag_list_destroy(struct dt_flag_list *list)
{
	var_buffer_destroy(&list->vflags);
}

/* Auxiliary function to find a flag inside an ordered flag_list.
 * If found, it returns the index + 1, otherwise it returns zero.
 */
static uint find_flag(const struct dt_flag_list *list,
		      const struct dt_flag *target)
{
	uint i, j;
	if (list->vflags.length == 0)
		return 0;

	/* Perform the binary search */
	i = 0;
	j = list->vflags.length;
	while (i < j) {
		uint mid;
		int cmp;

		mid = (i + j) / 2;
		cmp = compare_flags(target, &list->flags[mid]);

		if (cmp == 0)
			return mid + 1;
		else if (cmp < 0)
			j = mid;
		else
			i = mid + 1;
	}

	return 0;
}

/* Compute the coefficients of the pairwise product of all the
 * flags in the list `list' with respect to the flag `f'.
 * The parameter `mat' received the output of the computation.
 */
void dt_flag_product(const struct dt_flag *f,
		     const struct dt_flag_list *list1,
		     const struct dt_flag_list *list2,
		     struct sparse_matrix *mat)
{
	perm_val avail1p[MAX_TREE_SIZE], avail2p[MAX_TREE_SIZE];
	comb_iter sel1_it, sel2_it;
	comb avail1, avail2, sel1, sel2;
	struct dt_flag sub1, sub2;
	uint i, i1, i2, k, n, size1, size2;
	double factor;

	n = dt_flag_size(f);
	k = dt_flag_typesize(f);
	if (list1->vflags.length == 0 || list2->vflags.length == 0)
		return;
	size1 = dt_flag_size(&list1->flags[0]);
	size2 = dt_flag_size(&list2->flags[0]);

	avail1 = 0;
	for (i = 0; i < k; i++) {
		avail1 = SET_ADD_ELEMENT(avail1, f->labels[i]);
	}
	avail1 = SET_COMPLEMENT(avail1, n);
	comb_to_perm2(avail1p, n, avail1);

	if (flags_normalize) {
		factor = binomial(n - k, size1 - k);
		factor *= binomial(n - size1, size2 - k);
		factor = dt_flag_average(f) / factor;
	} else {
		factor = dt_flag_average(f);
	}

	init_comb_iter(&sel1_it, n - k, size1 - k);
	do {
		sel1 = permute_comb(sel1_it.c, avail1p);
		dt_flag_subflag(f, sel1, &sub1);

		i1 = find_flag(list1, &sub1);
		if (i1 == 0) continue;

		avail2 = SET_DIFFERENCE(avail1, sel1);
		comb_to_perm2(avail2p, n, avail2);

		init_comb_iter(&sel2_it, n - size1, size2 - k);
		do {
			sel2 = permute_comb(sel2_it.c, avail2p);
			dt_flag_subflag(f, sel2, &sub2);

			i2 = find_flag(list2, &sub2);
			if (i2 == 0) continue;

			sp_matrix_add(mat, i1, i2, factor);
		} while (next_comb(&sel2_it));
	} while (next_comb(&sel1_it));

	sp_matrix_consolidate(mat);
}

static void compute_flags(const struct dbl_tree *dt,
			  const struct dbl_tree *type,
			  struct dt_flag_list *list,
			  int all_perm)
{
	perm_val p[MAX_TREE_SIZE], lab[MAX_TREE_SIZE];
	perm_val tmp[MAX_TREE_SIZE], tmp2[MAX_TREE_SIZE];
	struct dbl_tree sub;
	struct dt_flag f;
	comb_iter it;
	uint k, n;

	n = dbl_tree_size(dt);
	k = dbl_tree_size(type);

	f.dt = *dt;
	f.num_labels = k;

	init_comb_iter(&it, n, k);
	do {
		int count;

		dbl_tree_subtree(dt, it.c, &sub, tmp);
		if (sub.can_index != type->can_index)
			continue;

		if (all_perm) {
			id_perm(p, k, 0);
		} else {
			inv_perm(tmp, p, k);
		}
		comb_to_perm2(tmp, n, it.c);

		count = 0;
		do {
			uint i, j, num_auto;
			int okay = TRUE;

			if (!all_perm) {
				dbl_tree_auto(type, count, lab);
				mult_perm(lab, p, tmp2, k);
				mult_perm(tmp, tmp2, lab, k);
			} else {
				mult_perm(tmp, p, lab, k);
			}

			num_auto = dbl_tree_num_auto(dt);
			for (i = 0; i < num_auto; i++) {
				dbl_tree_auto(dt, i, tmp2);
				for (j = 0; j < k; j++) {
					if (tmp2[lab[j]] < lab[j]) {
						okay = FALSE;
						break;
					} else if (tmp2[lab[j]] > lab[j]) {
						break;
					}
				}

				if (!okay) break;
			}
			if (okay) {
				memcpy(f.labels, lab, k * sizeof(perm_val));
				dt_flag_canonical(&f);

				var_buffer_grow(&list->vflags, 1);
				list->flags[list->vflags.length - 1] = f;
			}

			if (all_perm) {
				if (!next_perm(p, k))
					break;
			} else {
				count++;
				if (count >= dbl_tree_num_auto(type))
					break;
			}
		} while (1);
	} while (next_comb(&it));
}

void dt_flags_model_type(const struct dbl_tree *dt,
			 const struct dbl_tree *type,
			 struct dt_flag_list *list,
			 int all_perm)
{
	compute_flags(dt, type, list, all_perm);
	dt_flag_list_consolidate(list);
}

void dt_flags_type(uint n, const struct dbl_tree *type,
		   struct dt_flag_list *list, int all_perm)
{
	uint i, num_trees;

	num_trees = dbl_trees_total(n);
	for (i = 0; i < num_trees; i++) {
		struct dbl_tree dt;

		dbl_trees_get(n, i, &dt);
		compute_flags(&dt, type, list, all_perm);
	}

	dt_flag_list_consolidate(list);
}


==> anc/phylogenetics/dt_flags.h <==
#ifndef __DT_FLAGS
#define __DT_FLAGS

#include "utils.h"
#include "combinat.h"
#include "dbl_trees.h"
#include "sparse.h"

/* Structure representing a double ternary tree flag */
struct dt_flag {
	struct dbl_tree dt;
	perm_val labels[MAX_TREE_SIZE];
	uint num_labels;

	struct dbl_tree type;
	uint num_auto;
};

/* Structure representing a list of flags. It is
 * mainly used by the enumeration functions such as
 * dt_flags_model_type and dt_flags_type
 */
struct dt_flag_list {
	struct dt_flag *flags;
	struct var_buffer vflags;
};

/* Configures the normalization parameter.
 * If set to TRUE, then the product and average functions
 * returns their actual values, but if set to FALSE, the
 * value returned is multiplied by a uniform scaling
 * factor to make the result integer.
 */
int dt_flags_normalize(int normalize);

/* Returns the size of a flag. */
uint dt_flag_size(const struct dt_flag *f);

/* Returns the size of the type of the flag. */
uint dt_flag_typesize(const struct dt_flag *f);

/* Writes a string representation of a double tree flag into the buffer
 * The return value is the number of characters written.
 */
int dt_flag_str(const struct dt_flag *f, char *str);

/* Function to retrieve the canonical form of a dt_flag.
 * The parameter `f' serves as both input and output of the function.
 * NOTE: Always use this function before any other on `f'.
 */
void dt_flag_canonical(struct dt_flag *f);

/* Return the average of this flag. */
double dt_flag_average(const struct dt_flag *f);

/* Retrieves a subflag of a dt_flag.
 * The parameter `sel' selects which leaves should be included,
 * besides the leaves from the type.
 * The parameter `sub' receives the subflag.
 */
void dt_flag_subflag(const struct dt_flag *f, comb sel, struct dt_flag *sub);

/* Initializes a sparse matrix. */
void dt_flag_list_init(struct dt_flag_list *list);

/* Consolidate the entries inside a flag_list
 * That means sorting the entries.
 */
void dt_flag_list_consolidate(struct dt_flag_list *list);

/* Frees all the resources used by the flag list. */
void dt_flag_list_destroy(struct dt_flag_list *list);

/* Compute the coefficients of the pairwise product of all the
 * flags in the list `list1' with the flags in `list2' inside the flag `f'.
 * The parameter `mat' received the output of the computation.
 */
void dt_flag_product(const struct dt_flag *f,
		     const struct dt_flag_list *list1,
		     const struct dt_flag_list *list2,
		     struct sparse_matrix *mat);

void dt_flags_model_type(const struct dbl_tree *dt,
			 const struct dbl_tree *type,
			 struct dt_flag_list *list,
			 int all_perm);

void dt_flags_type(uint n, const struct dbl_tree *type,
		   struct dt_flag_list *list, int all_perm);

#endif /* __DT_FLAGS */


==> anc/phylogenetics/main.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "utils.h"
#include "combinat.h"
#include "trees.h"
#include "dbl_trees.h"
#include "dt_flags.h"
#include "problem.h"
#include "test.h"

#if USE_MPI
#include <mpi.h>
int mpi_rank, mpi_size;
#endif

void print_help(const char *prog_name)
{
	printf("%s [options]\n"
	       "where:\n"
	       "  --size         size of the trees\n"
	       "  --caterpillar  only consider caterpillar trees\n"
	       "  --denormalize  scale the problem to make it integer\n"
	       "  --verbose      be verbose\n",
	       prog_name);
}

int is_target(struct dbl_tree *dt)
{
	if (dt->t1 != TT4 || dt->t2 != TT4)
		return FALSE;
	if ((dt->sigma[0] / 2) != (dt->sigma[1] / 2))
		return TRUE;
	return FALSE;
}

double objective_fn(struct csdp_problem *prob, struct dbl_tree *dt)
{
	struct dbl_tree tmp;
	char buffer[256];
	double d = 0.0;
	uint i;

	if (prob->verbose) {
		dbl_tree_str(dt, buffer);
		fprintf(prob->flog, "Constraint = %s\n", buffer);
	}

	for (i = 0; i < dbl_trees_total(4); i++) {
		dbl_trees_get(4, i, &tmp);
		if (is_target(&tmp)) {
			d += dbl_tree_density(dt, &tmp);
		}
	}

	if (prob->verbose)
		fprintf(prob->flog, "Total = %f\n\n", d);

	return d;
}

int main(int argc, char **argv)
{
#if USE_MPI
	char filename[256];
#endif
	struct csdp_problem prob;
	FILE *fout, *fheader, *flog;
	int i, denormalize, caterpillar_only;
	uint n = 5, blk_num;


	denormalize = FALSE;
	prob.verbose = FALSE;
	caterpillar_only = FALSE;

#if USE_MPI
	MPI_Init(&argc, &argv);
	MPI_Comm_rank(MPI_COMM_WORLD, &mpi_rank);
	MPI_Comm_size(MPI_COMM_WORLD, &mpi_size);
	fprintf(stderr, "MPI rank = %d, MPI size = %d\n",
		mpi_rank, mpi_size);
#endif

	for (i = 1; i < argc; i++) {
		if (strcmp(argv[i], "--help") == 0) {
			print_help(argv[0]);
			return 0;
		}
		if (strcmp(argv[i], "--size") == 0) {
			if (i < argc - 1) {
				n = (uint) atoi(argv[i + 1]);
				i++;
			} else {
				fatal("parameter required for `%s'", argv[i]);
			}
		} else if (strcmp(argv[i], "--caterpillar") == 0) {
			caterpillar_only = TRUE;
		} else if (strcmp(argv[i], "--denormalize") == 0) {
			denormalize = TRUE;
		} else if (strcmp(argv[i], "--verbose") == 0) {
			prob.verbose = TRUE;
		} else {
			fatal("invalid argument `%s'", argv[i]);
		}
	}

	trees_start(caterpillar_only);
	if (n > MAX_TREE_SIZE) {
		n = MAX_TREE_SIZE;
		trees_stop();

		fatal("maximum tree size is %d", n);
	}

	dbl_trees_start();
	if (denormalize)
		dt_flags_normalize(FALSE);

	prob.callback = &objective_fn;
	prob.maximize = TRUE;
	prob.extra = NULL;

#if USE_MPI
	sprintf(filename, "quartet-%d.dat", mpi_rank);
	fout = fopen(filename, "w");
	if (!fout) {
		fatal("can't open problem file (mpi_rank = %d)", mpi_rank);
	}

	if (mpi_rank == 0) {
		fheader = fopen("quartet.header", "w");
		if (!fheader) {
			fatal("can't open header file");
		}
	} else {
		fheader = NULL;
	}

	sprintf(filename, "quartet-%d.log", mpi_rank);
	flog = fopen(filename, "w");
	if (!flog) {
		fatal("can't open log file");
	}

#else
	fout = fopen("quartet.dat", "w");
	if (!fout) {
		fatal("can't open problem file");
	}

	fheader = fopen("quartet.header", "w");
	if (!fheader) {
		fatal("can't open header file");
	}

	flog = stdout;
#endif

	prob.fout = fout;
	prob.fheader = fheader;
	prob.flog = flog;

	csdp_problem_init(&prob, n);

#if USE_MPI
	prob.min_cons = (mpi_rank * prob.num_constraints) / mpi_size;
	prob.max_cons = ((mpi_rank + 1) * prob.num_constraints) / mpi_size;
#else
	prob.min_cons = 0;
	prob.max_cons = prob.num_constraints;
#endif

	blk_num = csdp_write_surplus(&prob);

	if (caterpillar_only && n == 6) {
		struct dbl_tree type;
		struct dt_flag_list l;
		struct sparse_matrix basis;
		const int rows[] =     { 5,   6,    11,  12,  17,  23,   30,   35,  44,   55,   59,  62};
		const int cols[] =     { 1,   2,    1,   2,   3,   1,    2,    3,   1,    2,    3,   3};
		const double coeff[] = {-1.0, 1.0, -1.0, 1.0, 1.0, 1.0, -1.0, -1.0, 1.0, -1.0, -1.0, 1.0};
		uint i, num, ncols;

		dbl_trees_get(2, 0, &type);

		dt_flag_list_init(&l);
		dt_flags_type(4, &type, &l, FALSE);

		num = sizeof(coeff) / sizeof(double);
		ncols = 0;
		for (i = 0; i < num; i++) {
			if (ncols < cols[i]) {
				ncols = cols[i];
			}
		}

		sp_matrix_init(&basis, l.vflags.length, ncols);
		sp_matrix_clear(&basis);

		for (i = 0; i < num; i++) {
			sp_matrix_add(&basis, rows[i], cols[i], coeff[i]);
		}

		sp_matrix_consolidate(&basis);
		csdp_write_subblock(&prob, &type, 4, &basis);
		sp_matrix_destroy(&basis);
		dt_flag_list_destroy(&l);
	} else {
		csdp_write_all_blocks(&prob);
	}

#if 0
	test_paper();
	/* test_prob(); */
#endif

#if USE_MPI
	if (mpi_rank == 0) {
		csdp_write_header(&prob, blk_num);
	}
#else
	csdp_write_header(&prob, blk_num);
#endif

	csdp_problem_destroy(&prob);

	if (flog != stdout)
		fclose(flog);
	if (fheader != NULL)
		fclose(fheader);
	fclose(fout);

#if USE_MPI
	MPI_Finalize();
	if (mpi_rank == 0) {
		system("cat quartet.header quartet.dat > problem.dat");
	}
#else
	system("cat quartet.header quartet.dat > problem.dat");
#endif

	dbl_trees_stop();
	trees_stop();
	return 0;
}


==> anc/phylogenetics/param.csdp <==
axtol=1.0e-8
atytol=1.0e-8
objtol=1.0e-8
pinftol=1.0e8
dinftol=1.0e8
maxiter=100
minstepfrac=0.90
maxstepfrac=0.97
minstepp=1.0e-8
minstepd=1.0e-8
usexzgap=1
tweakgap=0
affine=1
printlevel=1
perturbobj=1
fastmode=0



==> anc/phylogenetics/problem.c <==
#include <stdio.h>
#include <string.h>
#include <math.h>

#include "utils.h"
#include "combinat.h"
#include "dbl_trees.h"
#include "sparse.h"
#include "dt_flags.h"
#include "problem.h"

#define COEFFICIENT_FORMAT     "%.12g"

void csdp_problem_init(struct csdp_problem *prob, uint n)
{
	prob->n = n;
	prob->num_constraints = dbl_trees_total(n);
	fprintf(prob->flog, "Num constraints = %d\n", prob->num_constraints);

	var_buffer_init(&prob->vblocks, (void **) &prob->blocks,
			sizeof(uint), FALSE);
}

void csdp_problem_destroy(struct csdp_problem *prob)
{
	var_buffer_destroy(&prob->vblocks);
}

uint csdp_write_block(struct csdp_problem *prob,
		      const struct dbl_tree *type, uint size)
{
	uint i, block_size, blk_num, cons;
	struct dt_flag_list small_f, big_f;
	struct dbl_tree dt;
	char buffer[256];


	dt_flag_list_init(&small_f);
	dt_flags_type(size, type, &small_f, FALSE);
	if (small_f.vflags.length <= 1) {
		dt_flag_list_destroy(&small_f);
		return 0;
	}

	var_buffer_grow(&prob->vblocks, 1);
	blk_num = prob->vblocks.length;
	block_size = small_f.vflags.length;
	prob->blocks[blk_num - 1] = block_size;

	dbl_tree_str(type, buffer);
	fprintf(prob->flog, "Block = %d type = %s size = %d "
		"num flags = %u num type auto = %u\n",
		blk_num, buffer, size, block_size,
		dbl_tree_num_auto(type));
	fflush(prob->flog);

	if (prob->verbose) {
		for (i = 0; i < block_size; i++) {
			dt_flag_str(&small_f.flags[i], buffer);
			fprintf(prob->flog, "\t%d) %s\n", i + 1, buffer);
		}
		fflush(prob->flog);
	}

	for (cons = prob->min_cons; cons < prob->max_cons; cons++) {
		struct sparse_matrix mat;

		if (prob->verbose) {
			fprintf(prob->flog, "Constraint = %d/%d\n",
				cons + 1, prob->num_constraints);
			fflush(prob->flog);
		}

		dbl_trees_get(prob->n, cons, &dt);

		dt_flag_list_init(&big_f);
		dt_flags_model_type(&dt, type, &big_f, TRUE);

		sp_matrix_init(&mat, block_size, block_size);
		for (i = 0; i < big_f.vflags.length; i++) {
			dt_flag_product(&big_f.flags[i], &small_f,
					&small_f, &mat);
		}

		for (i = 0; i < mat.vmatrix.length; i++) {
			struct sparse_entry *e = &mat.entries[i];
			if (e->row > e->col)
				continue;

			fprintf(prob->fout, "%d %d %d %d " COEFFICIENT_FORMAT
				"\n", cons + 1, blk_num, e->row, e->col,
				e->val);
		}
		sp_matrix_destroy(&mat);
		dt_flag_list_destroy(&big_f);
	}
	dt_flag_list_destroy(&small_f);

	return blk_num;
}

uint csdp_write_subblock(struct csdp_problem *prob,
			 const struct dbl_tree *type, uint size,
			 const struct sparse_matrix *basis)
{
	uint i, num_small, blk_num, cons;
	struct dt_flag_list small_f, big_f;
	struct sparse_matrix prod, trans, temp, res;
	struct dbl_tree dt;
	char buffer[256];

	dt_flag_list_init(&small_f);
	dt_flags_type(size, type, &small_f, FALSE);
	num_small = small_f.vflags.length;

	if (num_small <= 1) {
		dt_flag_list_destroy(&small_f);
		return 0;
	}

	sp_matrix_init(&prod, num_small, num_small);
	if (basis != NULL) {
		sp_matrix_init(&trans, basis->cols, basis->rows);
		sp_matrix_init(&temp, basis->rows, basis->cols);
		sp_matrix_init(&res, basis->cols, basis->cols);

		sp_matrix_transpose(basis, &trans);
	}


	var_buffer_grow(&prob->vblocks, 1);
	blk_num = prob->vblocks.length;
	prob->blocks[blk_num - 1] = (basis) ? basis->cols : num_small;

	dbl_tree_str(type, buffer);
	fprintf(prob->flog, "Block = %d type = %s flag size = %d "
		"num flags = %u block size = %d num type auto = %u\n",
		blk_num, buffer, size, num_small, prob->blocks[blk_num - 1],
		dbl_tree_num_auto(type));
	fflush(prob->flog);

	if (prob->verbose) {
		for (i = 0; i < num_small; i++) {
			dt_flag_str(&small_f.flags[i], buffer);
			fprintf(prob->flog, "\t%d) %s\n", i + 1, buffer);
		}
		fflush(prob->flog);
	}

	for (cons = prob->min_cons; cons < prob->max_cons; cons++) {
		struct sparse_matrix *mat;

		if (prob->verbose) {
			fprintf(prob->flog, "Constraint = %d/%d\n",
				cons + 1, prob->num_constraints);
			fflush(prob->flog);
		}

		dbl_trees_get(prob->n, cons, &dt);

		dt_flag_list_init(&big_f);
		dt_flags_model_type(&dt, type, &big_f, TRUE);

		sp_matrix_clear(&prod);
		for (i = 0; i < big_f.vflags.length; i++) {
			dt_flag_product(&big_f.flags[i], &small_f,
					&small_f, &prod);
		}

		if (basis != NULL) {
			sp_matrix_clear(&temp);
			sp_matrix_clear(&res);
			sp_matrix_product(&prod, basis, &temp);
			sp_matrix_product(&trans, &temp, &res);
			mat = &res;
		} else {
			mat = &prod;
		}

		for (i = 0; i < mat->vmatrix.length; i++) {
			struct sparse_entry *e = &mat->entries[i];
			if (e->row > e->col)
				continue;

			fprintf(prob->fout, "%d %d %d %d " COEFFICIENT_FORMAT
				"\n", cons + 1, blk_num, e->row, e->col,
				e->val);
		}
		dt_flag_list_destroy(&big_f);
	}
	dt_flag_list_destroy(&small_f);

	sp_matrix_destroy(&prod);
	if (basis != NULL) {
		sp_matrix_destroy(&trans);
		sp_matrix_destroy(&temp);
		sp_matrix_destroy(&res);
	}

	return blk_num;
}

void csdp_write_blocks(struct csdp_problem *prob, uint type_size)
{
	struct dbl_tree type;
	uint i, num_types, size;

	num_types = dbl_trees_total(type_size);
	for (i = 0; i < num_types; i++) {
		size = (prob->n + type_size) / 2;
		dbl_trees_get(type_size, i, &type);
		csdp_write_block(prob, &type, size);
	}
}

void csdp_write_all_blocks(struct csdp_problem *prob)
{
	uint type_size;

	for (type_size = prob->n % 2; type_size < prob->n; type_size += 2) {
		csdp_write_blocks(prob, type_size);
	}
}

uint csdp_write_surplus(struct csdp_problem *prob)
{
	uint blk_num, cons;

	var_buffer_grow(&prob->vblocks, 1);
	blk_num = prob->vblocks.length;
	prob->blocks[blk_num - 1] = -(prob->num_constraints + 1);

	fprintf(prob->flog, "Surplus block = %d\n", blk_num);
	fflush(prob->flog);

	for (cons = prob->min_cons; cons < prob->max_cons; cons++) {
		if (prob->maximize) {
			fprintf(prob->fout, "%d %d 1 1 -1\n", cons + 1, blk_num);
		} else {
			fprintf(prob->fout, "%d %d 1 1 1\n", cons + 1, blk_num);
		}
		fprintf(prob->fout, "%d %d %d %d 1\n",
			cons + 1, blk_num, cons + 2, cons + 2);
	}

	return blk_num;
}

uint csdp_write_mult_surplus(struct csdp_problem *prob,
			     const struct dbl_tree *type, uint size,
			     const struct dt_flag_list *list,
			     const double *coeff, int equality)
{
	uint i, num_small, blk_num, cons;
	struct dt_flag_list small_f, big_f;
	struct dbl_tree dt;
	char buffer[256];

	var_buffer_grow(&prob->vblocks, 1);
	blk_num = prob->vblocks.length;

	dbl_tree_str(type, buffer);
	dt_flag_list_init(&small_f);
	dt_flags_type(size, type, &small_f, TRUE);
	num_small = small_f.vflags.length;
	if (equality)
		prob->blocks[blk_num - 1] = -(2 * num_small);
	else
		prob->blocks[blk_num - 1] = -(num_small);

	fprintf(prob->flog, "Mult surplus block = %d type = %s size = %d "
		"num flags = %u\n", blk_num, buffer, size, num_small);
	fflush(prob->flog);

	for (cons = prob->min_cons; cons < prob->max_cons; cons++) {
		struct sparse_matrix mat;
		double *v;

		if (prob->verbose) {
			fprintf(prob->flog, "Constraint = %d/%d\n",
				cons + 1, prob->num_constraints);
			fflush(prob->flog);
		}

		dbl_trees_get(prob->n, cons, &dt);

		sp_matrix_init(&mat, num_small, list->vflags.length);

		dt_flag_list_init(&big_f);
		dt_flags_model_type(&dt, type, &big_f, TRUE);
		for (i = 0; i < big_f.vflags.length; i++) {
			dt_flag_product(&big_f.flags[i], &small_f, list, &mat);
		}
		dt_flag_list_destroy(&big_f);

		v = sp_matrix_vector_product(&mat, coeff);
		sp_matrix_destroy(&mat);

		for (i = 0; i < num_small; i++) {
			if (equality) {
				fprintf(prob->fout, "%d %d %d %d "
					COEFFICIENT_FORMAT "\n",
					cons + 1, blk_num, 2 * i + 1,
					2 * i + 1, v[i]);
				fprintf(prob->fout, "%d %d %d %d "
					COEFFICIENT_FORMAT "\n",
					cons + 1, blk_num, 2 * i + 2,
					2 * i + 2, -v[i]);
			} else {
				fprintf(prob->fout, "%d %d %d %d "
					COEFFICIENT_FORMAT "\n", cons + 1,
					blk_num, i + 1, i + 1, v[i]);
			}
		}
		xfree(v);
	}
	dt_flag_list_destroy(&small_f);

	return blk_num;
}

void csdp_write_header(struct csdp_problem *prob, uint blk_num)
{
	struct dbl_tree dt;
	uint i, num_variables;

	num_variables = 0;
	fprintf(prob->fheader, "%d\n", prob->num_constraints);
	fprintf(prob->fheader, "%zu\n", prob->vblocks.length);

	for (i = 0; i < prob->vblocks.length; i++) {
		fprintf(prob->fheader, "%d ", prob->blocks[i]);
		if (prob->blocks[i] < 0)
			num_variables -= prob->blocks[i];
		else
			num_variables += prob->blocks[i] * (prob->blocks[i] + 1) / 2;
	}
	fprintf(prob->fheader, "\n");

	if (prob->verbose) {
		fprintf(prob->flog, "\n\nWriting header...\n");
	}

	for (i = 0; i < prob->num_constraints; i++) {
		double d;

		dbl_trees_get(prob->n, i, &dt);
		d = prob->callback(prob, &dt);

		if (prob->maximize)
			d = -d;
		fprintf(prob->fheader, COEFFICIENT_FORMAT " ", d);
	}
	fprintf(prob->fheader, "\n");

	if (prob->maximize) {
		fprintf(prob->fheader, "0 %d 1 1 -1\n", blk_num);
	} else {
		fprintf(prob->fheader, "0 %d 1 1 1\n", blk_num);
	}

	fprintf(prob->flog, "Total # of variables = %u\n", num_variables);
	fflush(prob->flog);
}


==> anc/phylogenetics/problem.h <==
#ifndef __PROBLEM_H
#define __PROBLEM_H

#include <stdio.h>

#include "utils.h"
#include "combinat.h"
#include "dbl_trees.h"
#include "dt_flags.h"
#include "sparse.h"

/* Callback used to compute the constants of the CSDP problem */
struct csdp_problem;
typedef double (*obj_callback)(struct csdp_problem *prob,
			       struct dbl_tree *dt);

/* Structure representing a CSDP problem */
struct csdp_problem {
	uint n, num_constraints;
	uint min_cons, max_cons;

	int *blocks;
	struct var_buffer vblocks;
	int maximize;
	int verbose;

	obj_callback callback;
	void *extra;

	FILE *fout;
	FILE *fheader;
	FILE *flog;
};

void csdp_problem_init(struct csdp_problem *prob, uint n);

void csdp_problem_destroy(struct csdp_problem *prob);

uint csdp_write_block(struct csdp_problem *prob,
		      const struct dbl_tree *type, uint size);

uint csdp_write_subblock(struct csdp_problem *prob,
			 const struct dbl_tree *type, uint size,
			 const struct sparse_matrix *basis);

void csdp_write_blocks(struct csdp_problem *prob, uint type_size);

void csdp_write_all_blocks(struct csdp_problem *prob);

uint csdp_write_surplus(struct csdp_problem *prob);

uint csdp_write_mult_surplus(struct csdp_problem *prob,
			     const struct dbl_tree *type, uint size,
			     const struct dt_flag_list *list,
			     const double *coeff, int equality);

void csdp_write_header(struct csdp_problem *prob, uint blk_num);

#endif /* __PROBLEM_H */


==> anc/phylogenetics/run.sh <==
#!/bin/sh

make

while true; do
	read -p "Please select the instance size: " size
	case $size in
		''|*[!0-9]*) echo "Please enter a number."; break;;
		*)
			echo "Generating problem...";
			./biology --size $size;
			mv problem.dat problem$size.dat;
			python scripts/round.py problem$size.dat;
			exit;;
	esac
done


==> anc/phylogenetics/scripts/caterpillar.py <==
#!/bin/env python

import itertools
import sys

def factorial(n):
    product = 1
    i = 1
    while i <= n:
        product *= i
        i = i + 1
    return product

def binomial(n, k):
    product = 1
    i = 1
    while i <= k:
        product = (product * (n - i + 1)) / i
        i = i + 1
    return product

def __count_iterator(it):
    count = 0
    for i in it:
        count = count + 1
    return count

def canonical_permutation(perm):
    s = sorted(perm)
    elms = dict()
    i = 0
    while i < len(s):
        elms[s[i]] = i + 1
        i = i + 1
    return tuple(map(lambda x: elms[x], perm))

def __test_subpermutation(perm, sub, pos):
    i = 0
    while i < len(pos):
        j = i + 1
        while j < len(pos):
            if sub[i] < sub[j]:
                if perm[pos[i] - 1] >= perm[pos[j] - 1]:
                    return False
            elif sub[i] > sub[j]:
                if perm[pos[i] - 1] <= perm[pos[j] - 1]:
                    return False
            else:
                if perm[pos[i] - 1] != perm[pos[j] - 1]:
                    return False
            j = j + 1
        i = i + 1
    return True

def where_subpermutation(perm, sub):
    positions = itertools.combinations(xrange(1, 1 + len(perm)), len(sub))
    f = lambda pos: __test_subpermutation(perm, sub, pos)
    return itertools.ifilter(f, positions)

def is_subpermutation(perm, sub):
    try:
        next(where_subpermutation(perm, sub))
    except StopIteration:
        return False
    return True

def has_subpermutation(perm, patterns):
    for sub in patterns:
        if is_subpermutation(perm, sub):
            return True
    return False


def __complement(A, B):
    return filter(lambda x: x not in B, A)


def list_flags(flag_type, n, forbidden_patterns):

    canonical_type = canonical_permutation(flag_type)
    k = len(flag_type)
    totalset = xrange(1, n + 1)

    f = lambda x: (x, __complement(totalset, x))

    positions = itertools.combinations(totalset, k)
    positions = itertools.imap(f, positions)
    combinations = itertools.combinations(totalset, k)
    combinations = itertools.imap(f, combinations)
    permutations = itertools.permutations(xrange(n - k))

    def make_flag(info):
        flag = range(n)
        pos = info[0][0]
        poscompl = info[0][1]
        comb = info[1][0]
        combcompl = info[1][1]
        perm = info[2]
        i = 0
        while i < len(pos):
            flag[pos[i] - 1] = comb[canonical_type[i] - 1]
            i = i + 1
        i = 0
        while i < len(poscompl):
            flag[poscompl[i] - 1] = combcompl[perm[i]]
            i = i + 1
        return pos, tuple(flag)

    product = itertools.product(positions, combinations, permutations)
    return itertools.imap(make_flag, product)


def __test_iso(f1, perm, pos, p1):
    union = list(pos)
    union.extend(p1)
    canonical_union = canonical_permutation(union)
    typepos = tuple(canonical_union[:len(pos)])
    if typepos != f1[0]:
        return False
    union.sort()
    return __test_subpermutation(perm, f1[1], union)

def compute_prob(f1, f2, perm):
    pos1 = f1[0]
    perm1 = f1[1]
    pos2 = f2[0]
    perm2 = f2[1]

    n = len(perm)
    k = len(pos1)

    flag_type = range(k)
    i = 0
    while i < k:
        flag_type[i] = perm1[pos1[i] - 1]
        i = i + 1
    flag_type = tuple(flag_type)
    canonical_type = canonical_permutation(flag_type)

    if not __test_subpermutation(perm2, canonical_type, pos2):
        raise Exception('Invalid argumets for multiplication')

    count = 0
    n1 = len(perm1) - k
    n2 = len(perm2) - k
    totalset = xrange(1, n + 1)
    for pos in where_subpermutation(perm, canonical_type):
        compl1 = __complement(totalset, pos)
        for p1 in itertools.combinations(compl1, n1):
            if not __test_iso(f1, perm, pos, p1):
                continue
            compl2 = __complement(compl1, p1)
            for p2 in itertools.combinations(compl2, n2):
                if not __test_iso(f2, perm, pos, p2):
                    continue
                count = count + 1

    return count

def count_good(perm):
    count = 0
    for pos in itertools.combinations(xrange(1, 1 + len(perm)), 4):
        min_1 = min(perm[pos[0] - 1], perm[pos[1] - 1])
        max_1 = max(perm[pos[0] - 1], perm[pos[1] - 1])
        min_2 = min(perm[pos[2] - 1], perm[pos[3] - 1])
        max_2 = max(perm[pos[2] - 1], perm[pos[3] - 1])
        if (max_1 < min_2) or (max_2 < min_1):
            count = count + 1

    return count


def make_csdp_problem(n):
    fact = factorial(n)

    numblocks = 0
    i = n % 2
    while i < n:
        numblocks = numblocks + factorial(i)
        i = i + 2

    print fact
    print (1 + numblocks)

    print -(fact + 1),
    i = n % 2
    while i < n:
        t = 0
        times = factorial(i)
        size = binomial((n + i) // 2, i)
        size = size * size * factorial((n - i) // 2)
        while t < times:
            print size, 
            t = t + 1
        i = i + 2
    print

    # we are minimizing
    denominator = binomial(n, 4)
    for perm in itertools.permutations(xrange(1, n + 1)):
        count = count_good(perm)
        print float(count) / denominator,
    print
    print 0, 1, 1, 1, 1

    i = 1
    while i <= fact:
        print i, 1, 1, 1, 1
        print i, 1, (i + 1), (i + 1), 1 
        i = i + 1

    permnum = 1
    for perm in itertools.permutations(xrange(1, n + 1)):
        print >> sys.stderr, "Permutation =", permnum
        block = 2
        i = n % 2
        while i < n:
            for flag_type in itertools.permutations(xrange(1, i + 1)):
                flags = list(list_flags(flag_type, i + (n - i) // 2, []))
                f1 = 0
                while f1 < len(flags):
                    f2 = f1
                    while f2 < len(flags):
                        prob = compute_prob(flags[f1], flags[f2], perm)
                        if prob != 0:
                            prob = float(prob) / (binomial(n, i) * binomial(n-i, (n-i) // 2))
                            print permnum, block, f1 + 1, f2 + 1, prob
                        f2 = f2 + 1
                    f1 = f1 + 1

                block = block + 1
            i = i + 2
        permnum = permnum + 1

make_csdp_problem(6)


==> anc/phylogenetics/scripts/csdp.py <==

import numpy
import scipy.sparse
import subprocess
import os.path
import pickle
import sys

numpy.set_printoptions(linewidth=150, precision=8, suppress=False)

class CsdpProblem:

	def __init__(self):
		self.filename = None
		self.num_constraints = 0
		self.num_blocks = 0
		self.block_sizes = None
		self.blocks = None
		self.constants = None
		self.matrix = None
		self.goal = None

	def block_size(self, block_num):
		return self.block_sizes[block_num - 1]

	def num_variables(self):
		total = 0
		for block_num in xrange(self.num_blocks):
		        size = self.block_sizes[block_num]
	        	if size < 0:
				size = -size
			else:
				size = size * (size + 1) /2

			total += size

		return total

	def var_index(self, block_num, row, column):
		index = 1
		for i in xrange(block_num - 1):
			size = self.block_sizes[i]
			if size < 0:
				index += -size
			else:
				index += size * (size + 1) /2

		if column < row:
			row, column = column, row

		size = self.block_sizes[block_num - 1]
		if size < 0:
			index += row - 1
		else:
			column = column - row
			while row > 1:
				index += size
				size -= 1
				row -= 1

			index += column

		return index

	def var_position(self, index):
		index -= 1
		for block_num in xrange(self.num_blocks):
		        size = self.block_sizes[block_num]
	        	if size < 0:
				size = -size
			else:
				size = size * (size + 1) /2

			if index < size:
				break
			index -= size

		size = self.block_sizes[block_num]
		if size > 0:
			row = 1
			while index > 0:
				if index < size:
					break
				index -= size
				size -= 1
				row += 1

			column = row + index
		else:
			row = 1 + index
			column = 1 + index

		return block_num + 1, row, column

	def __read_problem_file(self, filename):
		f = open(filename, 'r')

		line = f.readline()
		line = line.strip()
		num_constraints = int(line)

		line = f.readline()
		line = line.strip()
		num_blocks = int(line)

		line = f.readline()
		parts = line.split()
		block_sizes = []
		for part in parts:
			block_sizes.append(int(part))

		line = f.readline()
		parts = line.split()
		constants = numpy.zeros([num_constraints], float)
		for i in xrange(num_constraints):
			constants[i] = float(parts[i])

		self.num_constraints = num_constraints
		self.num_blocks = num_blocks
		self.block_sizes = block_sizes
		self.constants = constants

		total_variables = 0
		for block_num in xrange(num_blocks):
			size = block_sizes[block_num]

			if size > 0:
				total_variables += size * (size + 1) / 2
			else:
				total_variables -= size

		rows = num_constraints
		columns = total_variables
		M = scipy.sparse.dok_matrix((rows, columns), dtype = 'd')
		goal = numpy.zeros([total_variables], float)

		while True:
			line = f.readline()
			if len(line) == 0:
				break

			parts = line.split()
			if len(parts) == 0:
				continue

			constraint = int(parts[0])
			block_num = int(parts[1])
			row = int(parts[2])
			column = int(parts[3])
			value = float(parts[4])

			index = self.var_index(block_num, row, column)
			if row != column:
				value = 2 * value

			if constraint == 0:
				goal[index - 1] += value
			else:
				M[constraint - 1, index - 1] += value


		f.close()

		M = M.tocsc()
		self.matrix = M
		self.goal = goal

	def read_problem_file(self, filename):
		self.filename = filename
	        cached = filename + ".cached"
	        if os.path.isfile(cached):
	                print "Loading cache file: ", cached
	                inp = open(cached, 'rb')
			self.num_constraints = pickle.load(inp)
			self.num_blocks = pickle.load(inp)
			self.block_sizes = pickle.load(inp)
			self.constants = pickle.load(inp)
	                self.matrix = pickle.load(inp)
			self.goal = pickle.load(inp)
	                inp.close()
	        else:
	                print "Reading problem file: ", filename
	                self.__read_problem_file(filename)
	                print "Saving cache file: ", cached
	                out = open(cached, 'wb')
	                pickle.dump(self.num_constraints, out)
	                pickle.dump(self.num_blocks, out)
	                pickle.dump(self.block_sizes, out)
	                pickle.dump(self.constants, out)
	                pickle.dump(self.matrix, out)
	                pickle.dump(self.goal, out)
	                out.close()
		print "Done reading file"

	def write_problem_file(self, filename, overwrite = False):
		self.filename = filename
	        if os.path.isfile(filename):
			return

                print "Writing problem file: ", filename
		f = open(filename, 'w')

		num_constraints = self.num_constraints
		num_blocks = self.num_blocks
		total_variables = self.num_variables()

		f.write("%d\n" % num_constraints)
		f.write("%d\n" % num_blocks)
		for size in self.block_sizes:
			f.write("%d " % size)
		f.write("\n")

		for constant in self.constants:
			f.write("%.13g " % constant)
		f.write("\n")

		M = self.matrix
		goal = self.goal

		#for cons in xrange(num_constraints + 1):
		#	for idx in xrange(total_variables):

		for idx in xrange(total_variables):
			cons = 0
			val = goal[idx]

			blk_num, row, col = self.var_position(idx + 1)

			if val == 0:
				continue
			if row != col:
				val = val / 2

			f.write("%d %d %d %d %.13g\n" % \
			     (cons, blk_num, row, col, val))

		rows, cols, entries = scipy.sparse.find(M)
		for i in xrange(len(rows)):
			cons = rows[i] + 1
			idx = cols[i]
			val = entries[i]

			blk_num, row, col = self.var_position(idx + 1)

			if val == 0:
				continue
			if row != col:
				val = val / 2
			f.write("%d %d %d %d %.13g\n" % \
			     (cons, blk_num, row, col, val))

		f.close()
		print "Done writing file"

	def read_solution_file(self, filename):
		f = open(filename, 'r')

		num_constraints = self.num_constraints
		num_blocks = self.num_blocks

		Y = numpy.zeros([num_constraints], float)
		line = f.readline()
		parts = line.split()
		for i in xrange(num_constraints):
			Y[i] = float(parts[i])

		Primal = []
		Dual = []

		for block_num in xrange(num_blocks):
			size = self.block_size(block_num + 1)
			if size < 0:
				Primal.append(numpy.zeros([1, -size], float))
				Dual.append(numpy.zeros([1, -size], float))
			else:
				Primal.append(numpy.zeros([size, size], float))
				Dual.append(numpy.zeros([size, size], float))

		while True:
			line = f.readline()
			if len(line) == 0:
				break

			parts = line.split()
			if len(parts) == 0:
				continue

			constraint = int(parts[0])
			block_num = int(parts[1])
			row = int(parts[2])
			column = int(parts[3])
			value = float(parts[4])

			if constraint == 2:
				block = Primal[block_num - 1]
			else:
				block = Dual[block_num - 1]

			if self.block_size(block_num) < 0:
				block[0, column - 1] += value
			else:
				block[row - 1, column - 1] += value

			if row != column:
				block[column - 1, row - 1] += value


		solution = dict()
		solution['Y'] = Y
		solution['Primal'] = Primal
		solution['Dual'] = Dual
		return solution

	def solve(self):
		solutionfilename = self.filename + ".sol"
		returncode = 0
		solution = None

		try:
			if not os.path.isfile(solutionfilename):
				print "Solving problem:", self.filename
				cmd = ["csdp", self.filename, solutionfilename]
				process = subprocess.Popen(cmd, bufsize=1,
				    universal_newlines=True, stdout=subprocess.PIPE,
				    stderr=subprocess.STDOUT)
				for line in iter(process.stdout.readline, ''):
					print line,
					sys.stdout.flush() 
				process.wait()
				returncode = process.returncode
		except subprocess.CalledProcessError as excpt:
			returncode = excpt.returncode

		print "Loading solution:", solutionfilename
		solution = self.read_solution_file(solutionfilename)
		return returncode, solution

	def extract_solution_vector(self, soln):
		num_var = self.num_variables()
		V = numpy.zeros([num_var], float)
		for idx in xrange(num_var):
			block_num, row, column = self.var_position(idx + 1)

			size = self.block_size(block_num)
			block = soln[block_num - 1]
			if size < 0:
				V[idx] = block[0, column - 1]
			else:
				V[idx] = block[row - 1, column - 1]
			
		return V

	def make_solution(self, V):
		soln = []
		for block_num in xrange(self.num_blocks):
			size = self.block_size(block_num + 1)
			if size < 0:
				block = numpy.zeros([1, -size], float)
			else:
				block = numpy.zeros([size, size], float)

			soln.append(block)

			if size < 0:
				for column in xrange(-size):
					row = column
					idx = self.var_index(
					  block_num + 1, row + 1, column + 1)
					block[0, column] = V[idx - 1]
				continue

			for row in xrange(size):
				for column in xrange(row, size):
					idx = self.var_index(
					  block_num + 1, row + 1, column + 1)
					block[row, column] = V[idx - 1]
					block[column, row] = V[idx - 1]

		return soln

	def begin_edit(self):
		self.matrix = self.matrix.todok()

	def end_edit(self):
		self.matrix = self.matrix.tocsc()

	def read_value(self, block_num, row, column, constraint):
		if row > column:
			row, column = column, row

		index = self.var_index(block_num, row, column)
		M = self.matrix
		goal = self.goal

		if constraint == 0:
			val = goal[index - 1]
		else:
			val = M[constraint - 1, index - 1]

		if row != column:
			val = val / 2
		return val

	def set_value(self, block_num, row, column, constraint, val):
		if row > column:
			row, column = column, row

		index = self.var_index(block_num, row, column)
		M = self.matrix
		goal = self.goal

		if row != column:
			val = 2 * val

		if constraint == 0:
			goal[index - 1] = val
		else:
			M[constraint - 1, index - 1] = val

	def add_constraints(self, count):
		num_constraints = self.num_constraints
		constants = numpy.zeros([num_constraints + count], float)
		constants[:num_constraints] = self.constants[:]
		self.constants = constants

		v = scipy.sparse.dok_matrix((count, self.matrix.shape[1]),
		                             dtype = 'd')
		M = scipy.sparse.vstack([self.matrix, v], format = 'dok')
		self.matrix = M

		retval = self.num_constraints + 1
    		self.num_constraints += count
		return retval

	def read_constant(self, constraint):
		return self.constants[constraint - 1]

	def set_constant(self, constraint, val):
		self.constants[constraint - 1] = val



==> anc/phylogenetics/scripts/quartets.py <==
import collections
import itertools
import math
import copy
import sys

# Auxiliary functions
def binomial(n, k):
	prod = 1
	for i in xrange(k):
		prod = (prod * (n - i)) / (i + 1)
	return prod

def arrangement(n, k):
	prod = 1
	for i in xrange(k):
		prod *= n - i
	return prod

# compute the inverse of sigma
def inverse_permutation(sigma):
	inv = range(len(sigma))
	for i in xrange(len(sigma)):
		inv[sigma[i]] = i
	return tuple(inv)

# compute sigma = sigma1 \circ sigma2
def compose_functions(sigma1, sigma2):
	sigma = range(len(sigma2))
	for i in xrange(len(sigma)):
		sigma[i] = sigma1[sigma2[i]]
	return tuple(sigma)

# compute sigma = sigma1 \circ sigma2 \circ \sigma3
def compose_3functions(sigma1, sigma2, sigma3):
	sigma = range(len(sigma3))
	for i in xrange(len(sigma)):
		sigma[i] = sigma1[sigma2[sigma3[i]]]
	return tuple(sigma)

def ordering(sigma):
	sigma = list(sigma)
	entries = sorted(sigma)
	for i in xrange(len(sigma)):
		sigma[i] = entries.index(sigma[i])
	return tuple(sigma)

class TTree:
	""" This is the class of all 3-trees.
	A 3-tree is a tree in which every internal vertex (non leaf) has
	degree exactly 3. For our purposes, we are only interested in
	the leaves. Hence, say, we restrict all the automorphisms to
	set of leaves (it does not matter what the isomorphism does
	to the internal vertices)
	"""

	# Different TTree types
	TT0, TT1, TT2, TT3, TT4, TT5, TT6_1, TT6_2, TT7_1, TT7_2 = range(10)
	Sizes = [0, 1, 2, 3, 4, 5, 6, 6, 7, 7]
	Smaller = [TT0, TT0, TT1, TT2, TT3, TT4, TT5, None, TT6_1, None]
	Names = ["TT0", "TT1", "TT2", "TT3", "TT4", "TT5", "TT6_1", "TT6_2", "TT7_1", "TT7_2"]
	BySize = [[TT0], [TT1], [TT2], [TT3], [TT4], [TT5], [TT6_1, TT6_2], [TT7_1, TT7_2]]

	__instances = [None] * 10

	@classmethod
	def get_instance(cls, tree_type):
		if cls.__instances[tree_type] == None:
			cls.__instances[tree_type] = cls(tree_type)
		return cls.__instances[tree_type]

	@classmethod
	def get_instances(cls, size):
		trees = []
		for tt in cls.BySize[size]:
			trees.append(cls.get_instance(tt))
		return trees

	def __init__(self, tree_type):
		self.tree_type = tree_type
		self._automorphisms = None
		self._subtrees = dict()

	def __repr__(self):
		return TTree.Names[self.tree_type]

	def __hash__(self):
		return hash(self.tree_type)

	def __eq__(self, other):
		return other and self.tree_type == other.tree_type

	def __lt__(self, other):
		return other and self.tree_type < other.tree_type

	def size(self):
		tt = self.tree_type
		return TTree.Sizes[tt]

	# cached version of the automorphisms
	def automorphisms(self):
		if self._automorphisms != None:
			return self._automorphisms

		tt = self.tree_type
		if tt == TTree.TT6_2:
			automorph = self.compute_automorphisms_6_2()
		elif tt == TTree.TT7_2:
			automorph = self.compute_automorphisms_7_2()
		elif tt <= TTree.TT3:
			automorph = self.compute_automorphisms_default()
		else:
			automorph = self.compute_automorphisms_caterpillar()

		self._automorphisms = automorph
		self._automorphisms.sort()
		return self._automorphisms

	# default automorphisms listing function (applicable to small trees)
	def compute_automorphisms_default(self):
		automorph = []
		for p in itertools.permutations(xrange(self.size())):
			automorph.append(p)
		return automorph

	# to compute automorphisms of a caterpillar tree
	def compute_automorphisms_caterpillar(self):
		n = self.size()
		automorph = []
		for conf in itertools.product([False, True], repeat=3):
			p = range(self.size())
			if conf[0]:
				p.reverse()
			if conf[1]:
				p[0], p[1] = p[1], p[0]
			if conf[2]:
				p[n-2], p[n-1] = p[n-1], p[n-2]
			automorph.append(tuple(p))
		return automorph

	def compute_automorphisms_6_2(self):
		automorph = []
		for ptop in itertools.permutations(xrange(3)):
			pbase = []
			for i in xrange(3):
				pbase.append(2 * ptop[i])
				pbase.append(2 * ptop[i] + 1)

			for conf in itertools.product([False, True], repeat=3):
				p = list(pbase)
				if conf[0]:
					p[0], p[1] = p[1], p[0]
				if conf[1]:
					p[2], p[3] = p[3], p[2]
				if conf[2]:
					p[4], p[5] = p[5], p[4]
				automorph.append(tuple(p))

		return automorph

	def compute_automorphisms_7_2(self):
		automorph = []
		for conf in itertools.product([False, True], repeat=4):
			p = range(7)
			if conf[0]:
				p[0], p[1], p[2], p[3] = p[2], p[3], p[0], p[1]
			if conf[1]:
				p[0], p[1] = p[1], p[0]
			if conf[2]:
				p[2], p[3] = p[3], p[2]
			if conf[3]:
				p[5], p[6] = p[6], p[5]
			automorph.append(tuple(p))

		return automorph

	def subtree(self, selected):
		n = self.size()
		deleted = [i for i in xrange(n) if i not in selected]
		return self.remove_several(deleted)

	def remove_several(self, deleted):
		deleted = sorted(list(deleted))
		key = tuple(deleted)
		if key in self._subtrees:
			return self._subtrees[key]

		if len(deleted) == 0:
			return self, tuple(range(self.size()))

		largest = deleted[-1]
		del deleted[-1]
		small, p = self.remove_one(largest)
		if len(deleted) == 0:
			self._subtrees[key] = (small, p)
			return small, p

		tmp = range(len(deleted))
		for i in xrange(len(deleted)):
			tmp[i] = p[deleted[i]]

		smallest, pp = small.remove_several(tmp)

		p = list(p)
		for i in reversed(deleted):
			del p[i]
		p = ordering(p)

		p = compose_functions(pp, p)
		self._subtrees[key] = (smallest, p)
		return smallest, p

	def remove_one(self, vertex):
		tt = self.tree_type
		if TTree.Smaller[tt] != None:
			small = TTree.get_instance(TTree.Smaller[tt])
			# identity permutation
			p = tuple(range(small.size()))
		elif tt == TTree.TT6_2:
			small = TTree.get_instance(TTree.TT5)
			# identity permutation
			p = range(5)
			if vertex in [0, 1]:
				p[0], p[1], p[2] = 2, 0, 1
			elif vertex in [4, 5]:
				p[2], p[3], p[4] = 3, 4, 2
		elif tt == TTree.TT7_2:
			# identity permutation
			p = range(6)
			if vertex <= 3:
				small = TTree.get_instance(TTree.TT6_1)
			else:
				small = TTree.get_instance(TTree.TT6_2)
			if vertex <= 1:
				p[0], p[1], p[2] = 2, 0, 1
		return small, tuple(p)

class DTModel:
	# Cache of all tree models
	__instances = dict()

	@classmethod
	def get_instance(cls, tree1, tree2, sigma):
		sigma = tuple(sigma)
		key = tuple([tree1, tree2, sigma])
		if not (key in cls.__instances):
			instance = cls(tree1, tree2, sigma)
			instance.canonical()
			for other, p1 in instance.isomorphic_models():
				key_other = tuple([tree1, tree2, other])
				cls.__instances[key_other] = (instance, p1)

		return cls.__instances[key]

	def __init__(self, tree1, tree2, sigma):
		self.tree1 = tree1
		self.tree2 = tree2
		self.sigma = sigma
		self._submodels = dict()
		self._automorphisms = None
		self._isomorphic = None

	def __repr__(self):
		return str.format("DT[{}, {}, {}]",
				  str(self.tree1), str(self.tree2),
				  str(self.sigma))

	def __hash__(self):
		return hash((self.tree1, self.tree2, self.sigma))

	def __eq__(self, other):
		return other and self.tree1 == other.tree1 \
			and self.tree2 == other.tree2 \
			and self.sigma == other.sigma

	def __lt__(self, other):
		if other == None:
			return False
		if self.tree1 < other.tree1:
			return True
		if self.tree1 != other.tree1:
			return False
		if self.tree2 < other.tree2:
			return True
		if self.tree2 != other.tree2:
			return False
		return self.sigma < other.sigma

	def size(self):
		return len(self.sigma)

	# cached version of the automorphisms
	def automorphisms(self):
		if self._automorphisms == None:
			self.canonical()

		return self._automorphisms

	# cached version of the isomorphic images
	def isomorphic_models(self):
		if self._isomorphic == None:
			self.canonical()

		return self._isomorphic

	def canonical(self):
		auto1 = self.tree1.automorphisms()
		auto2 = self.tree2.automorphisms()
		iso = set()
		automorph = []
		sigma = self.sigma

		for p1 in auto1:
			for p2 in auto2:
				p = compose_3functions(p2, sigma, p1)
				iso.add(p)
		iso = sorted(list(iso))
		self.sigma = iso[0]

		iso = set()
		self._isomorphic = []
		sigma = self.sigma
		for p1 in auto1:
			for p2 in auto2:
				p = compose_3functions(p2, sigma, p1)
				if p == sigma:
					automorph.append(tuple([p1, p2]))

				if not (p in iso):
					self._isomorphic.append((p, p1))
					iso.add(p)

		self._isomorphic.sort()
		self._automorphisms = sorted(automorph)

	def submodel(self, selected):
		selected = sorted(list(selected))
		key = tuple(selected)
		if key in self._submodels:
			return self._submodels[key]

		sigma = self.sigma

		selected_sigma = [0] * len(selected)
		for i in xrange(len(selected)):
			selected_sigma[i] = sigma[selected[i]]
		selected_sigma.sort()

		aux_map = [-1] * len(sigma)
		for i in xrange(len(selected_sigma)):
			aux_map[selected_sigma[i]] = i

		small1, p1 = self.tree1.subtree(selected)
		small2, p2 = self.tree2.subtree(selected_sigma)

		invp1 = inverse_permutation(p1)
		sigma_small = [0] * len(p1)
		for i in xrange(len(sigma_small)):
			sigma_small[i] = p2[aux_map[sigma[selected[invp1[i]]]]]

		sigma_small = tuple(sigma_small)
		small, sp1 = DTModel.get_instance(small1, small2, sigma_small)

		p1 = compose_functions(sp1, p1)
		self._submodels[key] = (small, p1)
		return small, p1

	def density(self, submodel):
		num = 0
		den = 0
		n = self.size()
		k = submodel.size()
		for selected in itertools.combinations(xrange(n), k):
			tmp = self.submodel(selected)[0]
			if tmp == submodel:
				num += 1
			den += 1
		return 1.0 * num / den

class DTFlag():
	# Cache of all tree models
	__instances = dict()

	@classmethod
	def get_instance(cls, model, labels):
		key = tuple([model, labels])
		if not (key in cls.__instances):
			instance = cls(model, labels)
			instance.canonical()
			for other in instance.isomorphic_flags():
				key_other = tuple([model, other])
				cls.__instances[key_other] = instance

		return cls.__instances[key]

	def __init__(self, model, labels):
		self.model = model
		self.labels = labels
		self._subflags = dict()
		self._products = dict()

	def __repr__(self):
		return str.format("FL[{}, {}]",
				  str(self.model), str(self.labels))

	def __hash__(self):
		return hash((self.model, self.labels))

	def __eq__(self, other):
		return other and self.model == other.model \
			and self.labels == other.labels

	def __lt__(self, other):
		if other == None:
			return False
		if self.model < other.model:
			return True
		if self.model != other.model:
			return False
		return self.labels < other.labels

	def size(self):
		return self.model.size()

	def type_size(self):
		return len(self.labels)

	def flag_type(self):
		return self.model.submodel(self.labels)[0]

	# cached version of the isomorphic flags
	def isomorphic_flags(self):
		if self._isomorphic == None:
			self.canonical()

		return self._isomorphic

	def average(self):
		if self._isomorphic == None:
			self.canonical()

		n = self.model.size()
		k = len(self.labels)
		num = 1.0 * len(self._isomorphic)
		den = arrangement(n, k)
		return num / den

	def canonical(self):
		auto_model = self.model.automorphisms()
		iso = set()
		for a in auto_model:
			p1 = a[0]
			labels_p = compose_functions(p1, self.labels)
			iso.add(labels_p)

		iso = list(iso)
		self._isomorphic = sorted(iso)
		self.labels = self._isomorphic[0]

	def subflag(self, selected):
		union = set(selected)
		union = union | set(self.labels)
		union = sorted(list(union))
		key = tuple(union)
		if key in self._subflags:
			return self._subflags[key]

		labels_small = []
		for i in xrange(len(self.labels)):
			label = self.labels[i]
			labels_small.append(union.index(label))

		model_small, p = self.model.submodel(union)
		for i in xrange(len(labels_small)):
			labels_small[i] = p[labels_small[i]]
		labels_small = tuple(labels_small)

		sub = DTFlag.get_instance(model_small, labels_small)
		self._subflags[key] = sub
		return sub

	def product(self, small1, small2):
		n1 = small1.size()
		n2 = small2.size()

		products = self.compute_products(n1, n2)
		key = (small1, small2)
		if key in products:
			num = products[key]
		else:
			num = 0
		den = products["total"]
		return (1.0 * num) / den

	def compute_products(self, n1, n2):
		if (n1, n2) in self._products:
			return self._products[(n1, n2)]

		products = dict()

		den = 0
		n = self.size()
		k = self.type_size()

		vertices = [v for v in range(n) if v not in self.labels]
		for sel_un in itertools.combinations(vertices, n1 + n2 - 2 * k):
			for sel1 in itertools.combinations(sel_un, n1 - k):
				den += 1
				sel2 = [v for v in sel_un if v not in sel1]
				sub1 = self.subflag(sel1)
				sub2 = self.subflag(sel2)
				key = (sub1, sub2)
				if key not in products:
					products[key] = 0
				products[key] += 1

		products["total"] = den
		self._products[(n1, n2)] = products
		return products

class FlagAlgebra:
	def __init__(self):
		self.n = -1
		self.target = None
		self.maximize = False
		self.num_constraints = -1
		self.num_blocks = -1
		self._models = dict()
		self._flags = dict()
		self._computed_flags = dict()

	def list_models(self, size):
		if size in self._models:
			return self._models[size]

		models = []
		for tree1 in TTree.get_instances(size):
			for tree2 in TTree.get_instances(size):
				tmp = self.compute_models(tree1, tree2)
				models = models + tmp

		models.sort()
		self._models[size] = models
		return models

	def compute_models(self, tree1, tree2):
		n = tree1.size()
		models = []
		for sigma in itertools.permutations(xrange(n)):
			model = DTModel.get_instance(tree1, tree2, sigma)[0]
			if model.sigma == sigma:
				models.append(model)
		return models

	def compute_flags_for_model(self, k, model):
		flags = self._flags

		n = model.size()
		self._computed_flags[(k, model)] = True
		for vertices in itertools.combinations(xrange(n), k):
			flag_type = model.submodel(vertices)[0]
			key = (flag_type, model)

			for labels in itertools.permutations(vertices):
				flag = DTFlag.get_instance(model, labels)
				if flag.labels != labels:
					continue

				if not (key in flags):
					flags[key] = []

				flags[key].append(flag)

	def flags_for_model(self, flag_type, model):
		k = flag_type.size()
		key = (flag_type, model)
		if not ((k, model) in self._computed_flags):
			self.compute_flags_for_model(k, model)

		if not (key in self._flags):
			return []

		if not (key in self._computed_flags):
			self._flags[key].sort()
			self._computed_flags[key] = True

		return self._flags[key]

	def list_flags(self, flag_type, size):
		flags = []
		for model in self.list_models(size):
			tmp = self.flags_for_model(flag_type, model)
			flags = flags + tmp

		flags.sort()
		return flags

	def write_block(self, out, blk_num, f_type, size):
		small_f = self.list_flags(f_type, size)
		print "Num flags =", len(small_f)
		for f in small_f:
			print "\t", f

		cons = 0
		for m in self.list_models(self.n):
			cons += 1
			print "Constraint =", cons, "/", len(self.list_models(self.n))
			i = 0
			big_f = self.flags_for_model(f_type, m)
			for f1 in small_f:
				i += 1
				j = 0
				for f2 in small_f:
					j += 1
					if j < i: continue

					p = 0.0
					for f in big_f:
						tmp = f.product(f1, f2)
						p += tmp * f.average()
					if abs(p) < 1e-10:
						continue
					print >> out, cons, blk_num, i, j, "%.9f" % p

	def write_block2(self, out, blk_num, f_type, size):
		small_f = self.list_flags(f_type, size)
		print "Num flags =", len(small_f)
		for f in small_f:
			print "\t", f

		cons = 0
		for m in self.list_models(self.n):
			cons += 1
			print "Constraint =", cons, "/", len(self.list_models(self.n))
			big_f = self.flags_for_model(f_type, m)
			for f in big_f:
				avg = f.average()
				products = f.compute_products(size, size)
				den = products["total"]
				for key in products:
					if key == "total":
						continue
					i1 = small_f.index(key[0])
					i2 = small_f.index(key[1])
					if i1 > i2:
						continue

					num = products[key]
					print >> out, cons, blk_num, i1 + 1, \
						i2 + 1, ".9f" % (num*avg/den)


	def write_csdp_problem(self, out, n, target, maximize):
		self.n = n
		self.target = target
		self.maximize = maximize

		self.num_constraints = len(self.list_models(n))

		num_blocks = 0
		i = n % 2
		while i < n:
			num_blocks = num_blocks + len(self.list_models(i))
			i += 2

		self.num_blocks = 1 + num_blocks

		print >> out, self.num_constraints
		print >> out, self.num_blocks

		# print out the size of first block (surpluses)
		print >> out, -(self.num_constraints + 1),

		# now the rest of blocks
		i = n % 2
		while i < n:
			for flag_type in self.list_models(i):
				size = (n + i) / 2
				flags = self.list_flags(flag_type, size)
				print >> out, len(flags),
			i += 2
		print >> out

		for model in self.list_models(n):
			d = model.density(target)
			if maximize:
				d = -d
			print >> out, "%.9f" % d,
		print >> out

		if maximize:
			print >> out, 0, 1, 1, 1, -1
		else:
			print >> out, 0, 1, 1, 1, 1

		i = 1
		while i <= len(self.list_models(n)):
			if maximize:
				print >> out, i, 1, 1, 1, -1
			else:
				print >> out, i, 1, 1, 1, 1
			print >> out, i, 1, (i + 1), (i + 1), 1
			i += 1

		print "Num constraints =", self.num_constraints

		blk_num = 1
		i = n % 2
		while i < n:
			for flag_type in self.list_models(i):
				blk_num += 1
				size = (n + i) / 2
				print "Block =", blk_num, "type =", flag_type, "size =", size
				self.write_block(out, blk_num, flag_type, size)
			i += 2
		print >> out



def write_problem(n):
	alg = FlagAlgebra()
	target = alg.list_models(4)[1]
	out = open('problem.dat', 'w')
	alg.write_csdp_problem(out, n, target, True)
	out.close()

if __name__ == "__main__":
	write_problem(int(sys.argv[1]))



==> anc/phylogenetics/scripts/round.py <==

import csdp
import sympy
import scipy.sparse
import scipy.sparse.linalg
import scipy.linalg
import numpy
import numpy.linalg
import utils
import math
import copy
import pickle
import os
import os.path
import sys


def matrix_norm(A):
	#l1 = abs(A).sum(axis=0).max()
	Linf = abs(A).max()
	return Linf


# Solves min_Y ||Y - Y||_2 subject to A * Y = B
def solve_least_squares(A, B, P):
	print "Computing D = B - A * P..."
	D = B - A * P

	LinfD = matrix_norm(D)
	print "Linf =", LinfD

	print "Computing A * A^T..."
	L = A * (A.T)
	L = L.todense()

	print "Inverting..."
	Linv = scipy.linalg.inv(L)

	print "Computing M = A^T * (A * A^T)^-1..."
	M = (A.T) * Linv

	LinfM = matrix_norm(M)
	print "Linf =", LinfM

	print "Finding solution"
	Y = P + scipy.dot(M, D)

	print "Done"
	return Y, LinfD, LinfM

def solution_spectrum(csdp, soln, error, eps = 1e-6):
	sp = []
	for block_num in xrange(csdp.num_blocks):
		size = csdp.block_size(block_num + 1)
		block = soln[block_num]
		if size < 0:
			for i in xrange(-size):
				sp.append(block[0, i] - error)
				#if abs(block[0, i]) < eps:
				#	sp.append(0)
				#else:
				#	sp.append(block[0, i] - error)
		else:
			eig = utils.min_eigval_sym(block)
			eig = eig - error
			sp.append(eig)

	return sp

def add_zero_constraints(csdp, soln, eps = 1e-6):
	print "Adding zero constraints...",
	count = 0
	for block_num in xrange(csdp.num_blocks):
		size = csdp.block_size(block_num + 1)
		block = soln[block_num]
		if size > 0:
			continue

		for i in xrange(-size):
			if abs(block[0, i]) < eps:
				count = count + 1

	csdp.begin_edit()
	basecons = csdp.add_constraints(count)

	count = 0
	for block_num in xrange(csdp.num_blocks):
		size = csdp.block_size(block_num + 1)
		block = soln[block_num]
		if size > 0:
			continue

		for i in xrange(-size):
			if abs(block[0, i]) < eps:
				cons = basecons + count
				csdp.set_value(block_num + 1, i + 1, i + 1, cons, 1.0)
				count = count + 1
	csdp.end_edit()
	print "Done!"

def update_surpluses(soln):
	print "Updating surpluses...",
	surpluses = soln[0][0, 1:]
	minsurplus = numpy.amin(surpluses)
	soln[0] -= minsurplus
	print "Done!"

def check_sparse(A, bigden):
	print "Checking sparse matrix...",
	rows, cols, entries = scipy.sparse.find(A)
	for i in xrange(len(rows)):
		val = entries[i]
		num = int(round(val * bigden))
		nval = float(num) / bigden
		if abs(val - nval) > 1e-6 * abs(val):
			print val, nval
			return None

	entries = entries * bigden
	entries = entries.round() / bigden

	B = scipy.sparse.csc_matrix((entries, (rows, cols)), shape=A.shape)
	print "Done!"
	return B

def obtain_exact_linear(csdp, remove_constants = False):
	if remove_constants:
		csdp.begin_edit()
		csdp.set_value(1, 1, 1, 0, 0)
		for cons in xrange(1, csdp.num_constraints + 1):
			csdp.set_constant(cons, 0.0)
		csdp.end_edit()

		newname = csdp.filename.replace(".dat", ".sparse.dat")
		csdp.write_problem_file(newname)

	check_sparse(csdp.matrix, 64 * 9 * 5 * 7)

	ret, sol = csdp.solve()
	Primal = sol['Primal']
	update_surpluses(Primal)
	#add_zero_constraints(csdp, Primal)

	A = csdp.matrix
	B = csdp.constants
	P = csdp.extract_solution_vector(Primal)

	Y, LinfD, LinfM = solve_least_squares(A, B, P)
	error = 2 * LinfD * LinfM * csdp.num_constraints

	soln = csdp.make_solution(Y)
	spectrum = solution_spectrum(csdp, soln, error)

	return Y, spectrum

def linear_combination_coefficient(spec1, spec2):
	alpha = 0.0
	for i in xrange(len(spec1)):
		val1 = spec1[i]
		val2 = spec2[i]

		if val1 < 0:
			if val2 == 0:
				print val1, val2, spec1, spec2
				continue
			beta = -val1 / val2
			if alpha < beta:
				alpha = beta
	return alpha

if __name__ == "__main__":
	if len(sys.argv) < 2:
		print "Please specify problem file"
		sys.exit(0)

	filename = sys.argv[1]
	orig = csdp.CsdpProblem()
	orig.read_problem_file(filename)

	print "Constraints:", orig.num_constraints, "Variables:", orig.num_variables()
	prob1 = copy.deepcopy(orig)
	prob2 = copy.deepcopy(orig)

	output = open('solution.dump', 'wb')

	print "Solution 1"
	Y1, spec1 = obtain_exact_linear(prob1)
	pickle.dump([Y1, spec1], output)

	print "Solution 2"
	Y2, spec2 = obtain_exact_linear(prob2, True)
	pickle.dump([Y2, spec2], output)

	alpha = linear_combination_coefficient(spec1, spec2)
	print "alpha =", alpha

	coeff = 2 * alpha
	Y = Y1 + coeff * Y2
	pickle.dump([Y, coeff], output)

	output.close()

	soln = orig.make_solution(Y)
	spectrum = solution_spectrum(orig, soln, 0)

	print "Spectrum =", spectrum[0]



==> anc/phylogenetics/scripts/utils.py <==

import sys
import numpy
import sympy
import math
# import itertools

def rank(A, eps=1e-7):
	u, s, vh = numpy.linalg.svd(A)
	return len([x for x in s if abs(x) > eps])

def null(A, eps=1e-7):
	u, s, vh = numpy.linalg.svd(A)
	null_mask = (s <= eps)
	if A.shape[0] < A.shape[1]:
		null_mask = numpy.append(null_mask, (A.shape[1] - A.shape[0]) * [True])
	null_space = numpy.compress(null_mask, vh, axis=0)
	return null_space.transpose()

def image(A, eps=1e-7):
	u, s, vh = numpy.linalg.svd(A)
	nonnull_mask = (s > eps)
	if A.shape[1] < A.shape[0]:
		null_mask = numpy.append(null_mask, (A.shape[0] - A.shape[1]) * [True])
	image = numpy.compress(nonnull_mask, u, axis=1)
	return image

def min_eigval_sym(A):
	vals = numpy.linalg.eigvalsh(A)
	return numpy.amin(vals)

def gcd(a, b):
	while b:      
		a, b = b, a % b
	return a

def lcm(a, b):
	return a * b // gcd(a, b)

def approximate_rational(x, eps = 1e-4, max_steps = 12):
	if x < 0:
		negative = True
		x = -x
	else:
		negative = False

	ox = x
	v = []
	for i in xrange(max_steps):
		f = math.floor(x)
		v.append(int(f))

		num = 1
		den = 0
		for i in xrange(len(v)):
			num, den = num * v[-(i + 1)] + den, num

		if x == f:
			break

		if abs(den * ox - num) < den * eps * ox:
			break 

		x = 1.0 / (x - f)


	if negative:
		num = -num

	return num, den


def convert_to_sympy(M, eps = 1e-4):
	if M.ndim == 2:
		func2 = lambda i, j: sympy.Rational(*approximate_rational(M[i, j], eps))
		O = sympy.Matrix(M.shape[0], M.shape[1], func2)
		return O
	elif M.ndim == 1:
		func1 = lambda i, j: sympy.Rational(*approximate_rational(M[i], eps))
		O = sympy.Matrix(M.shape[0], 1, func1)
		return O
	else:
		return None



def convert_to_numpy(M):
	B = numpy.zeros(M.shape)
	for i in xrange(M.shape[0]):
		for j in xrange(M.shape[1]):
			B[i,j] = sympy.N(M[i,j])
	return B


==> anc/phylogenetics/sparse.c <==
#include <stdlib.h>
#include <math.h>

#include "utils.h"
#include "combinat.h"
#include "sparse.h"


/* Initializes a sparse matrix. */
void sp_matrix_init(struct sparse_matrix *mat, uint rows, uint cols)
{
	mat->rows = rows;
	mat->cols = cols;

	var_buffer_init(&mat->vmatrix, (void **) &mat->entries,
			sizeof(struct sparse_entry), FALSE);
	mat->row_first = xmalloc((mat->rows + 1) * sizeof(uint));

	sp_matrix_clear(mat);
}

/* Frees all the resources used by the sparse matrix. */
void sp_matrix_destroy(struct sparse_matrix *mat)
{
	var_buffer_destroy(&mat->vmatrix);
	xfree(mat->row_first);
	mat->row_first = NULL;

	mat->rows = mat->cols = 0;
}

/* Clears all the entries in the sparse matrix */
void sp_matrix_clear(struct sparse_matrix *mat)
{
	uint i;
	mat->vmatrix.length = 0;
	for (i = 0; i <= mat->rows; i++)
		mat->row_first[i] = 0;
	mat->dirty = FALSE;
}

/* Adds a new entry to the sparse matrix */
void sp_matrix_add(struct sparse_matrix *mat, uint row, uint col, double val)
{
	struct sparse_entry *e;
	e = var_buffer_grow(&mat->vmatrix, 1);
	e->row = row;
	e->col = col;
	e->val = val;

	mat->dirty = TRUE;
}

/* Retrieves a entry in the sparse matrix */
double sp_matrix_get(const struct sparse_matrix *mat, uint row, uint col)
{
	uint l, r, m;
	if (mat->dirty)
		return NAN;

	l = mat->row_first[row - 1];
	r = mat->row_first[row];

	while (l < r) {
		const struct sparse_entry *e;
		m = (l + r) / 2;
		e = &mat->entries[m];
		if (e->col == col)
			return e->val;
		if (e->col < col) {
			l = m + 1;
		} else {
			r = m;
		}
	}

	return 0.0;
}

static int compare_entries(const void *p1, const void *p2)
{
	const struct sparse_entry *e1 = p1;
	const struct sparse_entry *e2 = p2;
	int i1, i2;

	i1 = (int) e1->row;
	i2 = (int) e2->row;
	if (i1 == i2) {
		i1 = (int) e1->col;
		i2 = (int) e2->col;
	}
	return i1 - i2;
}

static void sort_entries(struct sparse_matrix *mat)
{
	qsort(mat->entries, mat->vmatrix.length,
	      sizeof(struct sparse_entry), &compare_entries);
}

/* Consolidate the entries inside a spase matrix.
 * That means sorting and combining equal entries.
 */
void sp_matrix_consolidate(struct sparse_matrix *mat)
{
	int i, j;

	if (mat->vmatrix.length != 0)
		sort_entries(mat);

	i = 0;
	for (j = 1; j < mat->vmatrix.length; j++) {
		int cmp;
		cmp = compare_entries(&mat->entries[i], &mat->entries[j]);
		if (cmp == 0) {
			mat->entries[i].val += mat->entries[j].val;
		} else {
			if (++i < j) {
				mat->entries[i] = mat->entries[j];
			}
		}
	}

	if (mat->vmatrix.length != 0)
		mat->vmatrix.length = i + 1;

	i = -1;
	for (j = 0; j < mat->vmatrix.length; j++) {
		if (mat->entries[j].row != i + 1) {
			do {
				mat->row_first[++i] = j;
			} while (i + 1 < mat->entries[j].row);
		}
	}

	for (i++; i <= mat->rows; i++)
		mat->row_first[i] = mat->vmatrix.length;

	mat->dirty = FALSE;
}

/* Computes the transpose of a matrix */
void sp_matrix_transpose(const struct sparse_matrix *mat,
			 struct sparse_matrix *out)
{
	uint i;

	for (i = 0; i < mat->vmatrix.length; i++) {
		struct sparse_entry *e = &mat->entries[i];
		sp_matrix_add(out, e->col, e->row, e->val);
	}
	sp_matrix_consolidate(out);
}


/* Computes a product of a sparse matrix with a (dense) vector */
double *sp_matrix_vector_product(const struct sparse_matrix *mat,
				 const double *vector)
{
	double *out;
	uint i;

	out = xmalloc(mat->rows * sizeof(double));
	for (i = 0; i < mat->rows; i++)
		out[i] = 0.0;

	for (i = 0; i < mat->vmatrix.length; i++) {
		struct sparse_entry *e = &mat->entries[i];
		out[e->row - 1] += e->val * vector[e->col - 1];
	}

	return out;
}

/* Computes the product of two sparse matrices. */
int sp_matrix_product(const struct sparse_matrix *mat1,
		      const struct sparse_matrix *mat2,
		      struct sparse_matrix *out)
{
	const struct sparse_entry *e1, *e2;
	uint i1, l1, r1, row1;
	uint i2, l2, r2, row2;

	/* If not clean, we abort the computation */
	if (mat1->dirty || mat2->dirty)
		return FALSE;

	for (row1 = 1; row1 <= mat1->rows; row1++) {
		l1 = mat1->row_first[row1 - 1];
		r1 = mat1->row_first[row1];

		for (i1 = l1; i1 < r1; i1++) {
			e1 = &mat1->entries[i1];
			row2 = e1->col;

			l2 = mat2->row_first[row2 - 1];
			r2 = mat2->row_first[row2];

			for (i2 = l2; i2 < r2; i2++) {
				e2 = &mat2->entries[i2];
				sp_matrix_add(out, row1, e2->col,
					      e1->val * e2->val);
			}
		}
	}

	sp_matrix_consolidate(out);
	return TRUE;
}


==> anc/phylogenetics/sparse.h <==
#ifndef __SPARSE_H
#define __SPARSE_H

#include "utils.h"
#include "combinat.h"


/* The next two structures are used to represent
 * a sparse matrix.
 */
struct sparse_entry {
	uint row, col;
	double val;
};

struct sparse_matrix {
	uint rows, cols;
	int dirty;

	uint *row_first;
	struct sparse_entry *entries;
	struct var_buffer vmatrix;
};

/* Initializes a sparse matrix. */
void sp_matrix_init(struct sparse_matrix *mat, uint rows, uint cols);

/* Frees all the resources used by the sparse matrix. */
void sp_matrix_destroy(struct sparse_matrix *mat);

/* Clears all the entries in the sparse matrix */
void sp_matrix_clear(struct sparse_matrix *mat);

/* Adds a new entry to the sparse matrix */
void sp_matrix_add(struct sparse_matrix *mat, uint row, uint col, double val);

/* Retrieves a entry in the sparse matrix */
double sp_matrix_get(const struct sparse_matrix *mat, uint row, uint col);

/* Consolidate the entries inside a spase matrix.
 * That means sorting and combining equal entries.
 */
void sp_matrix_consolidate(struct sparse_matrix *mat);

/* Computes the transpose of a matrix */
void sp_matrix_transpose(const struct sparse_matrix *mat,
			 struct sparse_matrix *out);

/* Computes a product of a sparse matrix with a (dense) vector */
double *sp_matrix_vector_product(const struct sparse_matrix *mat,
				 const double *vector);

/* Computes the product of two sparse matrices. */
int sp_matrix_product(const struct sparse_matrix *mat1,
		      const struct sparse_matrix *mat2,
		      struct sparse_matrix *out);

#endif /* __SPARSE_H */


==> anc/phylogenetics/test.c <==
#include <stdio.h>
#include <string.h>
#include <math.h>

#include "utils.h"
#include "combinat.h"
#include "dbl_trees.h"
#include "sparse.h"
#include "dt_flags.h"


void test_prob_aux2(struct dbl_tree *lt, struct dbl_tree *ht,
		    uint mid, int verbose)
{
	struct dbl_tree mt;
	double target, total, aux1, aux2;
	char buffer[256];
	uint i;

	total = 0;
	target = dbl_tree_density(ht, lt);

	for (i = 0; i < dbl_trees_total(mid); i++) {
		dbl_trees_get(mid, i, &mt);
		aux1 = dbl_tree_density(&mt, lt);
		aux2 = dbl_tree_density(ht, &mt);
		total += aux1 * aux2;

		if (verbose) {
			dbl_tree_str(&mt, buffer);
			printf("%s aux1 = %f aux2 = %f\n",
			       buffer, aux1, aux2);
		}
	}

	if (fabs(total - target) > 1e-6) {
		dbl_tree_str(lt, buffer);
		printf("Problem lt = %s, ", buffer);
		dbl_tree_str(ht, buffer);
		printf("ht = %s, mid = %u, ", buffer, mid);
		printf("total = %f, target = %f\n", total, target);
	}
}

void test_prob_aux1(uint low, uint mid, uint high, int verbose)
{
	struct dbl_tree lt, ht;
	uint i, j;

	for (i = 0; i < dbl_trees_total(low); i++) {
		dbl_trees_get(low, i, &lt);

		for (j = 0; j < dbl_trees_total(high); j++) {
			dbl_trees_get(high, j, &ht);

			test_prob_aux2(&lt, &ht, mid, verbose);
		}
	}
}

void test_prob(void)
{
	uint low, mid, high;
	uint max = MAX_TREE_SIZE;

	for (high = 2; high <= max; high++) {
		for (low = 0; low <= high - 2; low++) {
			for (mid = low + 1; mid < high; mid++) {
				printf("Testing levels (%u, %u, %u)...\n",
				       low, mid, high);
				test_prob_aux1(low, mid, high, FALSE);
			}
		}
	}
}

void test_sparse_mult(void)
{
	struct sparse_matrix mat1, mat2, prod;
	uint i, j;

	sp_matrix_init(&mat1, 3, 4);
	sp_matrix_init(&mat2, 4, 2);
	sp_matrix_init(&prod, 3, 2);

	sp_matrix_add(&mat1, 1, 1, 1);
	sp_matrix_add(&mat1, 1, 2, -2);
	sp_matrix_add(&mat1, 1, 3, 3);
	sp_matrix_add(&mat1, 1, 4, 7);
	sp_matrix_add(&mat1, 3, 3, 10);
	sp_matrix_add(&mat1, 3, 4, 3);
	sp_matrix_consolidate(&mat1);

	sp_matrix_add(&mat2, 1, 1, 1);
	sp_matrix_add(&mat2, 2, 1, 3);
	sp_matrix_add(&mat2, 3, 1, 0);
	sp_matrix_add(&mat2, 4, 1, -1);
	sp_matrix_consolidate(&mat2);

	sp_matrix_product(&mat1, &mat2, &prod);

	printf("Sparse form:\n");
	for (i = 0; i < prod.vmatrix.length; i++) {
		struct sparse_entry *e = &prod.entries[i];
		printf("(%d, %d, %f)\n", e->row, e->col, e->val);
	}

	printf("Row first:\n");
	for (i = 0; i <= prod.rows; i++)
		printf("%d\n", prod.row_first[i]);


	printf("Dense form:\n");
	for (i = 0; i < prod.rows; i++) {
		for (j = 0; j < prod.cols; j++) {
			printf("%f ", sp_matrix_get(&prod, i + 1, j + 1));
		}
		printf("\n");
	}
}


void test_paper(void)
{
	struct dbl_tree w, id4, cr4, type;
	struct dt_flag_list list;
	struct dt_flag id41, cr41;
	char buffer[256];
	uint i;

	dbl_trees_get(1, 0, &type);
	dbl_trees_get(6, 18, &w);
	dbl_trees_get(4, 0, &id4);
	dbl_trees_get(4, 1, &cr4);

	dbl_tree_str(&w, buffer);
	printf("w = %s\n", buffer);

	dbl_tree_str(&id4, buffer);
	printf("id4 = %s\n", buffer);

	dbl_tree_str(&cr4, buffer);
	printf("cr4 = %s %d\n", buffer, dbl_tree_num_auto(&cr4));

	dt_flag_list_init(&list);
	dt_flags_model_type(&id4, &type, &list, TRUE);
	id41 = list.flags[0];
	dt_flag_list_destroy(&list);

	dt_flag_list_init(&list);
	dt_flags_model_type(&cr4, &type, &list, TRUE);
	cr41 = list.flags[0];
	dt_flag_list_destroy(&list);

	dt_flag_str(&id41, buffer);
	printf("id41 = %s\n", buffer);

	dt_flag_str(&cr41, buffer);
	printf("cr41 = %s\n", buffer);

	dt_flag_list_init(&list);
	dt_flags_model_type(&w, &type, &list, TRUE);

	for (i = 0; i < list.vflags.length; i++) {
		struct dt_flag *flag;
		flag = &list.flags[i];
		dt_flag_str(flag, buffer);
		printf("%s\n", buffer);
		

		printf("\n");
	}

	dt_flag_list_destroy(&list);
}


==> anc/phylogenetics/test.h <==
#ifndef __TEST_H
#define __TEST_H

void test_prob(void);
void test_sparse_mult(void);
void test_paper(void);

#endif /* __TEST_H */


==> anc/phylogenetics/trees.c <==
/* To avoid compiling issues with `qsort_r' */
#define _GNU_SOURCE
#include <stdlib.h>
#include <string.h>

#include "utils.h"
#include "combinat.h"
#include "trees.h"

static const uint tree_sizes[] = {
	0, 1, 2, 3, 4, 5, 6, 6, 7, 7,
	8, 8, 8, 8, 9, 9, 9, 9, 9,
};

static const enum tree_type tt_by_size[][6] = {
	{ TT0, TREE_INVALID },
	{ TT1, TREE_INVALID },
	{ TT2, TREE_INVALID },
	{ TT3, TREE_INVALID },
	{ TT4, TREE_INVALID },
	{ TT5, TREE_INVALID },
	{ TT6_1, TT6_2, TREE_INVALID },
	{ TT7_1, TT7_2, TREE_INVALID },
	{ TT8_1, TT8_2, TT8_3, TT8_4, TREE_INVALID },
	{ TT9_1, TT9_2, TT9_3, TT9_4, TT9_5, TREE_INVALID },
};

static const char *tree_names[] = {
	"TT0", "TT1", "TT2", "TT3", "TT4",
	"TT5", "TT6_1", "TT6_2", "TT7_1", "TT7_2",
	"TT8_1", "TT8_2", "TT8_3", "TT8_4",
	"TT9_1", "TT9_2", "TT9_3", "TT9_4", "TT9_5",
};


/* Structure used to cache the results of the tree_subtree
 * function. It is an entry in the subtree map `submap'.
 * We also store which permutation should be applied to the
 * labels of the resulting subtree in order to produce its
 * canonical representation.
 */
struct tree_sub {
	uint auto_index;		/* The 1-based index in autobuf */
	enum tree_type subtree;	/* The type of subtree */
};


/* A buffer to store automorphisms of trees. */
static perm_val *autobuf;
struct var_buffer vautobuf;

/* A cache for the subtrees */
static struct tree_sub *submap;

static uint tree_auto_num[MAX_TREE_TYPE];
static uint tree_auto_list[MAX_TREE_TYPE];

static int cater_only;

/* Initializes the module. */
void trees_start(int caterpillar_only)
{
	size_t size;
	var_buffer_init(&vautobuf, (void **) &autobuf,
			sizeof(perm_val), FALSE);

	size = sizeof(struct tree_sub);
	size *= MAX_TREE_TYPE << MAX_TREE_SIZE;
	submap = xmalloc(size);
	memset(submap, 0, size);

	cater_only = caterpillar_only;
}

/* Cleans-up any resource used by the module. */
void trees_stop(void)
{
	var_buffer_destroy(&vautobuf);
	xfree(submap);
}

/* Returns the size of a tree. */
uint tree_size(enum tree_type t)
{
	return tree_sizes[t];
}

/* Returns the name of a tree (used for debugging). */
const char *tree_name(enum tree_type t)
{
	return tree_names[t];
}

/* Populates an array of tree_type containing all types
 * of a given size.
 */
uint trees_by_size(uint size, enum tree_type *types)
{
	uint n = 0;

	if (!cater_only)
		while (tt_by_size[size][n] != TREE_INVALID)
			n++;
	else
		n = 1;

	memcpy(types, &tt_by_size[size][0], n * sizeof(enum tree_type));
	return n;
}

/* To compare vectors of a given size. */
static int compare_vectors(const void *p1, const void *p2, void *arg)
{
	uint n = *((uint *) arg);
	return cmp_seq((const seq_val *) p1, (const seq_val *) p2, n);
}

/* List all automorphisms of TT6_2. */
static uint auto_tt62(void)
{
	perm_val ptop[3];
	uint count = 0;

	id_perm(ptop, 3, 0);
	do {
		seq_val conf[3];
		first_seq(conf, 3, 0);
		do {
			perm_val *p;
			uint i;

			p = var_buffer_grow(&vautobuf, 6);

			for(i = 0; i < 3; i++) {
				if (conf[i] == 0) {
					p[2 * i] = 2 * ptop[i];
					p[2 * i + 1] = 2 * ptop[i] + 1;
				} else {
					p[2 * i] = 2 * ptop[i] + 1;
					p[2 * i + 1] = 2 * ptop[i];
				}
			}
			count++;
		} while (next_seq(conf, 3, 1, 0));
	} while (next_perm(ptop, 3));

	return count;
}

/* List all automorphisms of TT7_2. */
static uint auto_tt72(void)
{
	seq_val conf[4];
	uint count = 0;

	first_seq(conf, 4, 0);
	do {
		perm_val *p;
		perm_val temp;

		p = var_buffer_grow(&vautobuf, 7);

		id_perm(p, 7, 0);
		if (conf[0]) {
			p[0] = 2;
			p[1] = 3;
			p[2] = 0;
			p[3] = 1;
		}
		if (conf[1]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[2]) {
			temp = p[2];
			p[2] = p[3];
			p[3] = temp;
		}
		if (conf[3]) {
			temp = p[5];
			p[5] = p[6];
			p[6] = temp;
		}

		count++;
	} while (next_seq(conf, 4, 1, 0));

	return count;
}

/* List all automorphisms of TT8_2. */
static uint auto_tt82(void)
{
	seq_val conf[4];
	uint count = 0;

	first_seq(conf, 4, 0);
	do {
		perm_val *p;
		perm_val temp;

		p = var_buffer_grow(&vautobuf, 8);

		id_perm(p, 8, 0);
		if (conf[0]) {
			p[0] = 2;
			p[1] = 3;
			p[2] = 0;
			p[3] = 1;
		}
		if (conf[1]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[2]) {
			temp = p[2];
			p[2] = p[3];
			p[3] = temp;
		}
		if (conf[3]) {
			temp = p[6];
			p[6] = p[7];
			p[7] = temp;
		}

		count++;
	} while (next_seq(conf, 4, 1, 0));

	return count;
}

/* List all automorphisms of TT8_3. */
static uint auto_tt83(void)
{
	seq_val conf[4];
	uint count = 0;

	first_seq(conf, 4, 0);
	do {
		perm_val *p, temp;
		uint i;

		p = var_buffer_grow(&vautobuf, 8);

		if (conf[0]) {
			for (i = 0; i < 8; i++)
				p[i] = 7 - i;
		} else {
			id_perm(p, 8, 0);
		}

		if (conf[1]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[2]) {
			temp = p[3];
			p[3] = p[4];
			p[4] = temp;
		}
		if (conf[3]) {
			temp = p[6];
			p[6] = p[7];
			p[7] = temp;
		}

		count++;
	} while (next_seq(conf, 4, 1, 0));

	return count;
}

/* List all automorphisms of TT8_4. */
static uint auto_tt84(void)
{
	seq_val conf[7];
	uint count = 0;

	first_seq(conf, 7, 0);
	do {
		perm_val *p;
		uint i;

		p = var_buffer_grow(&vautobuf, 8);

		for (i = 0; i < 8; i++) {
			uint idx1, idx2, bits;

			idx1 = i >> 1;
			idx2 = idx1 >> 1;

			bits = (conf[6] << 2);
			bits |= (conf[idx2 + 4] << 1);
			bits |= (conf[idx1]);
			p[i] = i ^ bits;
		}

		count++;
	} while (next_seq(conf, 7, 1, 0));

	return count;
}

/* List all automorphisms of TT9_2. */
static uint auto_tt92(void)
{
	seq_val conf[4];
	uint count = 0;

	first_seq(conf, 4, 0);
	do {
		perm_val *p, temp;

		p = var_buffer_grow(&vautobuf, 9);
		id_perm(p, 9, 0);

		if (conf[0]) {
			p[0] = 2;
			p[1] = 3;
			p[2] = 0;
			p[3] = 1;
		}
		if (conf[1]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[2]) {
			temp = p[2];
			p[2] = p[3];
			p[3] = temp;
		}
		if (conf[3]) {
			temp = p[7];
			p[7] = p[8];
			p[8] = temp;
		}

		count++;
	} while (next_seq(conf, 4, 1, 0));

	return count;
}

/* List all automorphisms of TT9_3. */
static uint auto_tt93(void)
{
	seq_val conf[3];
	uint count = 0;

	first_seq(conf, 3, 0);
	do {
		perm_val *p, temp;

		p = var_buffer_grow(&vautobuf, 9);
		id_perm(p, 9, 0);

		if (conf[0]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[1]) {
			temp = p[3];
			p[3] = p[4];
			p[4] = temp;
		}
		if (conf[2]) {
			temp = p[7];
			p[7] = p[8];
			p[8] = temp;
		}

		count++;
	} while (next_seq(conf, 3, 1, 0));

	return count;
}

/* List all automorphisms of TT9_4. */
static uint auto_tt94(void)
{
	seq_val conf[7];
	uint count = 0;

	first_seq(conf, 7, 0);
	do {
		perm_val *p, temp;

		p = var_buffer_grow(&vautobuf, 9);
		id_perm(p, 9, 0);

		if (conf[0]) {
			p[0] = 5;
			p[1] = 6;
			p[2] = 7;
			p[3] = 8;
			p[5] = 0;
			p[6] = 1;
			p[7] = 2;
			p[8] = 3;
		}
		if (conf[1]) {
			temp = p[0];
			p[0] = p[2];
			p[2] = temp;

			temp = p[1];
			p[1] = p[3];
			p[3] = temp;
		}
		if (conf[2]) {
			temp = p[5];
			p[5] = p[7];
			p[7] = temp;

			temp = p[6];
			p[6] = p[8];
			p[8] = temp;
		}
		if (conf[3]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[4]) {
			temp = p[2];
			p[2] = p[3];
			p[3] = temp;
		}
		if (conf[5]) {
			temp = p[5];
			p[5] = p[6];
			p[6] = temp;
		}
		if (conf[6]) {
			temp = p[7];
			p[7] = p[8];
			p[8] = temp;
		}

		count++;
	} while (next_seq(conf, 7, 1, 0));

	return count;
}

/* List all automorphisms of TT9_5. */
static uint auto_tt95(void)
{
	seq_val conf[5];
	uint count = 0;

	first_seq(conf, 5, 0);
	do {
		perm_val *p, temp;

		p = var_buffer_grow(&vautobuf, 9);
		id_perm(p, 9, 0);

		if (conf[0]) {
			p[0] = 2;
			p[1] = 3;
			p[2] = 0;
			p[3] = 1;
		}
		if (conf[1]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[2]) {
			temp = p[2];
			p[2] = p[3];
			p[3] = temp;
		}
		if (conf[3]) {
			temp = p[4];
			p[4] = p[5];
			p[5] = temp;
		}
		if (conf[4]) {
			temp = p[7];
			p[7] = p[8];
			p[8] = temp;
		}

		count++;
	} while (next_seq(conf, 5, 1, 0));

	return count;
}

/* List all permutations as the automorphisms of the type.
 * This function applies to small trees, such as
 * TT0, TT1, TT2, and TT3.
 */
static uint auto_all(uint size)
{
	perm_val pbase[3];
	uint count = 0;

	id_perm(pbase, size, 0);
	do {
		perm_val *p;
		uint i;

		p = var_buffer_grow(&vautobuf, size);

		for(i = 0; i < size; i++) {
			p[i] = pbase[i];
		}
		count++;
	} while (next_perm(pbase, size));

	return count;
}

/* List all automorphisms of a ternary tree with the
 * shape of a caterpillar, such as TT4, TT5, TT6_1, TT7_1, and TT8_1.
 */
static uint auto_caterpillar(uint size)
{
	seq_val conf[3];
	uint count = 0;

	first_seq(conf, 3, 0);
	do {
		perm_val *p, temp;
		uint i;

		p = var_buffer_grow(&vautobuf, size);

		for(i = 0; i < size; i++) {
			p[i] = (conf[0]) ? (size - i - 1) : i;
		}

		if (conf[1]) {
			temp = p[0];
			p[0] = p[1];
			p[1] = temp;
		}
		if (conf[2]) {
			temp = p[size - 2];
			p[size - 2] = p[size - 1];
			p[size - 1] = temp;
		}

		count++;
	} while (next_seq(conf, 3, 1, 0));

	return count;
}

/* List reflections as automorphisms. */
static uint auto_reflection(uint size)
{
	perm_val *p;
	uint i;

	p = var_buffer_grow(&vautobuf, size);
	id_perm(p, size, 0);

	p = var_buffer_grow(&vautobuf, size);
	for(i = 0; i < size; i++) {
		p[i] = size - i - 1;
	}

	return 2;
}

/* Lists all the automorphisms of a given tree.
 * It returns the number of automorphisms, and populates
 * the parameter `*out' with the pointer to the array
 * containing the automorphisms.
 */
uint tree_automorphisms(enum tree_type t, const perm_val **out)
{
	uint size;

	if (tree_auto_num[t] > 0) {
		*out = &autobuf[tree_auto_list[t]];
		return tree_auto_num[t];
	}

	size = tree_size(t);
	tree_auto_list[t] = vautobuf.length;

	if (t == TT6_2)
		tree_auto_num[t] = auto_tt62();
	else if (t == TT7_2)
		tree_auto_num[t] = auto_tt72();
	else if (t == TT8_2)
		tree_auto_num[t] = auto_tt82();
	else if (t == TT8_3)
		tree_auto_num[t] = auto_tt83();
	else if (t == TT8_4)
		tree_auto_num[t] = auto_tt84();
	else if (t == TT9_2)
		tree_auto_num[t] = auto_tt92();
	else if (t == TT9_3)
		tree_auto_num[t] = auto_tt93();
	else if (t == TT9_4)
		tree_auto_num[t] = auto_tt94();
	else if (t == TT9_5)
		tree_auto_num[t] = auto_tt95();
	else if (t <= TT3)
		tree_auto_num[t] = auto_all(size);
	else {
		if (cater_only)
			tree_auto_num[t] = auto_reflection(size);
		else
			tree_auto_num[t] = auto_caterpillar(size);
	}

	qsort_r(&autobuf[tree_auto_list[t]], tree_auto_num[t],
		size * sizeof(perm_val), compare_vectors, &size);

	*out = &autobuf[tree_auto_list[t]];
	return tree_auto_num[t];
}

/* Auxiliary function to remove one vertex for type TT6_2. */
static enum tree_type remove_one_tt62(uint vertex, perm_val *p)
{
	enum tree_type sub;

	sub = TT5;
	if (vertex < 2) {
		p[0] = 2;
		p[1] = 0;
		p[2] = 1;
	} else if (vertex > 3) {
		p[2] = 3;
		p[3] = 4;
		p[4] = 2;
	}
	return sub;
}

/* Auxiliary function to remove one vertex for type TT7_2. */
static enum tree_type remove_one_tt72(uint vertex, perm_val *p)
{
	enum tree_type sub;

	if (vertex <= 1) {
		p[0] = 2;
		p[1] = 0;
		p[2] = 1;
	}
	sub = (vertex <= 3) ? TT6_1 : TT6_2;

	return sub;
}

/* Auxiliary function to remove one vertex for type TT8_2. */
static enum tree_type remove_one_tt82(uint vertex, perm_val *p)
{
	enum tree_type sub;

	if (vertex <= 1) {
		p[0] = 2;
		p[1] = 0;
		p[2] = 1;
	}
	sub = (vertex <= 3) ? TT7_1 : TT7_2;

	return sub;
}

/* Auxiliary function to remove one vertex for type TT8_3. */
static enum tree_type remove_one_tt83(uint vertex, perm_val *p)
{
	enum tree_type sub;

	if (vertex > 4) {
		uint i;
		for (i = 0; i < 7; i++)
			p[i] = 6 - i;
	}
	sub = (vertex == 3 || vertex == 4) ? TT7_1 : TT7_2;

	return sub;
}

/* Auxiliary function to remove one vertex for type TT8_4. */
static enum tree_type remove_one_tt84(uint vertex, perm_val *p)
{
	vertex >>= 1;
	if (vertex == 0) {
		p[0] = 4; p[1] = 5; p[2] = 6;
		p[3] = 0; p[4] = 1; p[5] = 2; p[6] = 3;
	} else if (vertex == 1) {
		p[0] = 6; p[1] = 5; p[2] = 4;
		p[3] = 0; p[4] = 1; p[5] = 2; p[6] = 3;
	} else if (vertex == 3) {
		p[4] = 5; p[5] = 6; p[6] = 4;
	}
	return TT7_2;
}

/* Auxiliary function to remove one vertex for type TT9_2. */
static enum tree_type remove_one_tt92(uint vertex, perm_val *p)
{
	enum tree_type sub;

	if (vertex <= 1) {
		p[0] = 2;
		p[1] = 0;
		p[2] = 1;
	}
	sub = (vertex <= 3) ? TT8_1 : TT8_2;

	return sub;
}

/* Auxiliary function to remove one vertex for type TT9_3. */
static enum tree_type remove_one_tt93(uint vertex, perm_val *p)
{
	if (vertex <= 2)
		return TT8_2;
	else if (vertex <= 4)
		return TT8_1;
	return TT8_3;
}

/* Auxiliary function to remove one vertex for type TT9_4. */
static enum tree_type remove_one_tt94(uint vertex, perm_val *p)
{
	if (vertex == 4)
		return TT8_4;

	if (vertex <= 1) {
		p[0] = 5; p[1] = 6; p[2] = 7; p[3] = 4;
		p[4] = 0; p[5] = 1; p[6] = 2; p[7] = 3;
	} else if (vertex <= 3) {
		p[0] = 7; p[1] = 6; p[2] = 5; p[3] = 4;
		p[4] = 3; p[5] = 2; p[6] = 1; p[7] = 0;
	} else if (vertex >= 7) {
		p[5] = 7; p[6] = 5; p[7] = 6;
	}
	return TT8_2;
}

/* Auxiliary function to remove one vertex for type TT9_5. */
static enum tree_type remove_one_tt95(uint vertex, perm_val *p)
{
	if (vertex <= 3) {
		if (vertex <= 1) {
			p[0] = 2;
			p[1] = 0;
			p[2] = 1;
		}
		return TT8_3;
	} else if (vertex <= 5) {
		return TT8_2;
	} else {
		return TT8_4;
	}
}

static enum tree_type remove_one_default(enum tree_type t,
					 uint vertex, perm_val *p)
{
	enum tree_type sub;
	size_t size;

	size = tree_size(t) - 1;
	sub = tt_by_size[size][0];
	return sub;
}

/* Removes one vertex from a given tree. */
static enum tree_type remove_one(enum tree_type t, uint vertex, perm_val *p)
{
	size_t size;

	size = tree_size(t);
	if (size-- == 0)
		return t;

	id_perm(p, size, 0);

	if (t == TT6_2)
		return remove_one_tt62(vertex, p);
	if (t == TT7_2)
		return remove_one_tt72(vertex, p);
	if (t == TT8_2)
		return remove_one_tt82(vertex, p);
	if (t == TT8_3)
		return remove_one_tt83(vertex, p);
	if (t == TT8_4)
		return remove_one_tt84(vertex, p);
	if (t == TT9_2)
		return remove_one_tt92(vertex, p);
	if (t == TT9_3)
		return remove_one_tt93(vertex, p);
	if (t == TT9_4)
		return remove_one_tt94(vertex, p);
	if (t == TT9_5)
		return remove_one_tt95(vertex, p);

	return remove_one_default(t, vertex, p);
}

/* Auxiliary function to add an entry in the subtree map. */
static void subtree_add(struct tree_sub *cached, enum tree_type t,
			perm_val *p)
{
	perm_val *ptr;
	size_t size;

	cached->subtree = t;
	cached->auto_index = vautobuf.length + 1;

	size = tree_size(t);
	ptr = var_buffer_grow(&vautobuf, size);
	memcpy(ptr, p, size * sizeof(perm_val));
}

/* Extracts the subtree of a given ternary tree.
 * The parameter selected is used to select the leaves
 * of the subtree, and p is a pointer to a buffer to
 * receive the permutation that one needs to apply to
 * resulting labels of the subtree in order to obtain the
 * canonical labeling of the subtree. For instance, if
 * t = TT6_2, and selected = {0, 2, 3, 4, 5}, then
 * p = (2, 0, 1, 4, 5).
 */
enum tree_type tree_subtree(enum tree_type t, comb selected, perm_val *p)
{
	enum tree_type sub;
	perm_val temp1[MAX_TREE_SIZE], temp2[MAX_TREE_SIZE];
	struct tree_sub *cached;
	uint index, vertex, size;
	comb removed;

	index = (t << MAX_TREE_SIZE) + selected;
	cached = &submap[index];
	if (cached->auto_index > 0) {
		sub = cached->subtree;
		size = tree_size(sub);
		memcpy(p, &autobuf[cached->auto_index - 1],
		       size * sizeof(perm_val));
		return sub;
	}

	size = tree_size(t);
	removed = SET_COMPLEMENT(selected, size);
	if (SET_IS_EMPTY(removed)) {
		id_perm(p, size, 0);
		subtree_add(cached, t, p);
		return t;
	}

	vertex = SET_FIRST(removed) - 1;
	sub = remove_one(t, vertex, p);
	removed = SET_REMOVE_ELEMENT(removed, vertex);
	removed >>= 1;

	if (SET_IS_EMPTY(removed)) {
		subtree_add(cached, sub, p);
		return sub;
	}

	selected = SET_COMPLEMENT(removed, size - 1);
	sub_perm(p, selected, temp2, temp1, size - 1);

	removed = permute_comb(removed, p);
	selected = SET_COMPLEMENT(removed, size - 1);
	sub = tree_subtree(sub, selected, temp2);

	size = SET_COUNT(selected);
	mult_perm(temp2, temp1, p, size);

	subtree_add(cached, sub, p);

	return sub;
}


==> anc/phylogenetics/trees.h <==
#ifndef __TREES_H
#define __TREES_H

#include "combinat.h"

/* The different types of trees. */
enum tree_type {
	TREE_INVALID = -1,
	/* ternary trees */
	TT0 = 0, TT1, TT2, TT3, TT4, TT5,
	TT6_1, TT6_2, TT7_1, TT7_2,
	TT8_1, TT8_2, TT8_3, TT8_4,
	TT9_1, TT9_2, TT9_3, TT9_4, TT9_5,
	/* To count the number of tree types */
	MAX_TREE_TYPE,
};

#define MAX_TREE_SIZE		9


/* Initializes the module. */
void trees_start(int caterpillar_only);

/* Cleans-up any resource used by the module. */
void trees_stop(void);

/* Returns the size of a tree. */
uint tree_size(enum tree_type t);

/* Returns the name of a tree (used for debugging). */
const char *tree_name(enum tree_type t);

/* Populates an array of tree_type containing all types
 * of a given size.
 */
uint trees_by_size(uint size, enum tree_type *types);

/* Lists all the automorphisms of a given tree.
 * It returns the number of automorphisms, and populates
 * the parameter `*out' with the pointer to the array
 * containing the automorphisms.
 */
uint tree_automorphisms(enum tree_type t, const perm_val **out);

/* Extracts the subtree of a given tree.
 * The parameter selected is used to select the leaves
 * of the subtree, and p is a pointer to a buffer to
 * receive the permutation that one needs to apply to
 * resulting labels of the subtree in order to obtain the
 * canonical labeling of the subtree. For instance, if
 * t = TT6_2, and selected = {0, 2, 3, 4, 5}, then
 * p = (2, 0, 1, 4, 5).
 */
enum tree_type tree_subtree(enum tree_type t, comb selected, perm_val *p);


#endif /* __TREES_H */


==> anc/phylogenetics/trees_mod.h <==
#ifndef __TREES_H
#define __TREES_H

#include "combinat.h"

/* The different types of trees. */
enum tree_type {
	TREE_INVALID = -1,
	/* ternary trees */
	TT0 = 0, TT1, TT2, TT3,
	TT4_1, TT4_2,
	TT5_1, TT5_2, TT5_3,
	TT6_1, TT6_2, TT6_3,
	TT7_1, TT7_2,
	/* To count the number of tree types */
	MAX_TREE_TYPE,
};

#define MAX_TREE_SIZE		7


/* Initializes the module. */
void trees_start(void);

/* Cleans-up any resource used by the module. */
void trees_stop(void);

/* Returns the size of a tree. */
uint tree_size(enum tree_type t);

/* Returns the name of a tree (used for debugging). */
const char *tree_name(enum tree_type t);

/* Populates an array of tree_type containing all types
 * of a given size.
 */
uint trees_by_size(uint size, enum tree_type *types);

/* Lists all the automorphisms of a given tree.
 * It returns the number of automorphisms, and populates
 * the parameter `*out' with the pointer to the array
 * containing the automorphisms.
 */
uint tree_automorphisms(enum tree_type t, const perm_val **out);

/* Extracts the subtree of a given tree.
 * The parameter selected is used to select the leaves
 * of the subtree, and p is a pointer to a buffer to
 * receive the permutation that one needs to apply to
 * resulting labels of the subtree in order to obtain the
 * canonical labeling of the subtree. For instance, if
 * t = TT6_2, and selected = {0, 2, 3, 4, 5}, then
 * p = (2, 0, 1, 4, 5).
 */
enum tree_type tree_subtree(enum tree_type t, comb selected, perm_val *p);


#endif /* __TREES_H */


==> anc/phylogenetics/utils.c <==
#include <stdio.h>
#include <stddef.h>
#include <stdarg.h>
#include <stdlib.h>
#include <string.h>

#include "utils.h"

#define DEFAULT_VARBUFFER_SIZE		1024

/* Handy method for error reporting. */
void report(const char *fmt, ...)
{
	va_list ap;
	va_start(ap, fmt);
	vfprintf(stderr, fmt, ap);
	fprintf(stderr, "\n");
	va_end(ap);
}

/* Reports an error and kills the program. */
void fatal(const char *fmt, ...)
{
	va_list ap;
	va_start(ap, fmt);
	fprintf(stderr, "fatal: ");
	vfprintf(stderr, fmt, ap);
	fprintf(stderr, "\n");
	va_end(ap);
	exit(1);
}

/* Allocates size bytes and return a pointer to the allocated memory. */
void *xmalloc(size_t size)
{
	void *ptr = malloc(size);
	if (!ptr)
		fatal("memory exhausted");
	return ptr;
}

/* Reallocates memory spaced pointed to by ptr to size bytes. */
void *xrealloc(void *ptr, size_t size)
{
	void *nptr = realloc(ptr, size);
	if (!nptr)
		fatal("memory exhausted");
	return nptr;
}

/* Frees the memory space pointed to by ptr. */
void xfree(void *ptr)
{
	free(ptr);
}

/* Creates a duplicate of a string. */
char *xstrdup(const char *str)
{
	size_t len = strlen(str);
	char *nstr = xmalloc(len + 1);
	memcpy(nstr, str, len + 1);
	return nstr;
}

/* Determines the size of the file fp. */
int file_size(FILE *fp, const char *path, size_t *size)
{
	long r;
	if (fseek(fp, 0L, SEEK_END)) {
		report("error: can't seek to the beginning of file `%s'", path);
		return FALSE;
	}

	r = ftell(fp);
	if (r == -1) {
		report("error: can't get file size of `%s'", path);
		return FALSE;
	}

	if (size) {
		*size = (size_t) r;
	}

	return TRUE;
}

/* Read the entire content of the file fp. */
void *read_file(FILE *fp, const char *path, size_t *size)
{
	void *buffer;
	size_t fsize;
	size_t read_return;

	if (!file_size(fp, path, &fsize))
		return NULL;

	buffer = xmalloc(fsize);
	if (!buffer)
		return NULL;

	rewind (fp);

	read_return = fread(buffer, 1, fsize, fp);
	if (read_return != fsize) {
		report("error: can't fully read file `%s'", path);
		xfree(buffer);
		return NULL;
	}

	if (size) {
		*size = fsize;
	}
	return buffer;
}

/* Writes the content of the buffer to a file. */
int write_file(FILE *fp, const char *path, const void *ptr, size_t size)
{
	size_t write_return;
	write_return = fwrite(ptr, 1, size, fp);
	if (write_return != size) {
		report("error: can't fully write file `%s'", path);
		return FALSE;
	}

	return TRUE;
}

/* Initializes a variable buffer. */
void var_buffer_init(struct var_buffer *vbuf, void **ptr,
		     size_t entry_size, int clear)
{
	size_t size;
	void *buf;

	vbuf->ptr = ptr;
	vbuf->entry_size = entry_size;
	vbuf->size = DEFAULT_VARBUFFER_SIZE;
	vbuf->length = 0;

	size = vbuf->size * vbuf->entry_size;
	buf = xmalloc(size);
	*(vbuf->ptr) = buf;

	if (clear)
		memset(buf, 0, size);
}

/* Ensures that an index is valid inside the variable buffer. */
void var_buffer_ensure(struct var_buffer *vbuf, size_t idx, int clear_extra)
{
	size_t old_size, new_size;
	char *buf;

	if (idx < vbuf->size)
		return;

	old_size = vbuf->size * vbuf->entry_size;
	while (idx >= vbuf->size) {
		vbuf->size <<= 1;
	}
	new_size = vbuf->size * vbuf->entry_size;

	buf = *(vbuf->ptr);
	buf = xrealloc(buf, new_size);
	if (clear_extra)
		memset(&buf[old_size], 0, new_size - old_size);

	*(vbuf->ptr) = buf;
}

/* Grows the buffer by an specified amount. */
void *var_buffer_grow(struct var_buffer *vbuf, size_t entries)
{
	size_t index;
	char *buf;

	index = vbuf->length + entries;
	var_buffer_ensure(vbuf, index, FALSE);
	buf = *(vbuf->ptr);
	buf += vbuf->length * vbuf->entry_size;
	vbuf->length += entries;
	return buf;
}

/* Frees all the resources used by the variable buffer. */
void var_buffer_destroy(struct var_buffer *vbuf)
{
	void *buf = *(vbuf->ptr);

	vbuf->length = 0;
	vbuf->size = 0;
	*(vbuf->ptr) = NULL;
	free(buf);
}


==> anc/phylogenetics/utils.h <==
#ifndef __UTILS_H
#define __UTILS_H

#include <stdio.h>
#include <stddef.h>

/* Basic boolean values. */
#ifndef TRUE
#define TRUE 1
#endif

#ifndef FALSE
#define FALSE 0
#endif

/* Variable buffer structure. */
struct var_buffer {
	size_t size;		/* Number of allocated entries. */
	size_t length;		/* Optional length parameter. */
	size_t entry_size;	/* Size of each entry. */
	void **ptr;		/* Pointer to the buffer. */
};


/* Handy method for error reporting. */
void report(const char *fmt, ...);

/* Reports an error and kills the program. */
void fatal(const char *fmt, ...);

/* Allocates size bytes and return a pointer to the allocated memory. */
void *xmalloc(size_t size);

/* Reallocates memory spaced pointed to by ptr to size bytes. */
void *xrealloc(void *ptr, size_t size);

/* Frees the memory space pointed to by ptr. */
void xfree(void *ptr);

/* Creates a duplicate of a string. */
char *xstrdup(const char *str);

/* Determines the size of the file fp. */
int file_size(FILE *fp, const char *path, size_t *size);

/* Read the entire content of the file fp. */
void *read_file(FILE *fp, const char *path, size_t *size);

/* Writes the content of the buffer to a file. */
int write_file(FILE *fp, const char *path, const void *ptr, size_t size);

/* Initializes a variable buffer. */
void var_buffer_init(struct var_buffer *vbuf, void **ptr,
		     size_t entry_size, int clear);

/* Ensures that an index is valid inside the variable buffer. */
void var_buffer_ensure(struct var_buffer *vbuf, size_t idx, int clear_extra);

/* Grows the buffer by an specified amount. */
void *var_buffer_grow(struct var_buffer *vbuf, size_t entries);

/* Frees all the resources used by the variable buffer. */
void var_buffer_destroy(struct var_buffer *vbuf);


#endif /* __UTILS_H */

